Two-loop form factors for Dark Matter annihilation to colored Standard Model particles

We investigate a UV-complete model in which the dark matter (DM) particle interacts with gluons through a colored scalar mediator. This framework provides a phenomenologically viable scenario testable at hadron colliders. While mono-jet signatures are relevant for collider searches, zero-jet processes correspond to complete annihilation of Standard Model (SM) particles into DM, contributing to the relic density. In this work, we study dark matter annihilation into SM colored particles, which in our model arises at leading order from loop-induced processes. We compute the relevant two-loop QCD amplitudes for both gluon and quark channels in dark matter production or annihilation. The amplitudes are decomposed into scalar form factors using the projector technique. Using integration-by-parts (IBP) identities, we obtain analytical expressions for the form factors in terms of master integrals. Ultraviolet divergences are removed via counterterm renormalization, yielding UV-finite results. These results would enable predictions for dark matter production or annihilation into SM colored particles at next-to-leading order (NLO) in QCD.

==> anc/massive_mediator/LO_amplitude/gluon_channel/Amp1L.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, {(2*x*((-1 + x)^2 - x*Log[x]^2))/(mphi^2*(-1 + x)^4), 
  (2*x*(9 - 18*x + 9*x^2 - 24*x*HPL[{-3}, x] + 3*Log[x] + Pi^2*x*Log[x] - 
     3*x^2*Log[x] + 12*x*HPL[{-2}, x]*Log[x] - 3*x*Log[x]^2 - x*Log[x]^3 + 
     3*Log[-2 + x^(-1) + x] - 6*x*Log[-2 + x^(-1) + x] + 
     3*x^2*Log[-2 + x^(-1) + x] - 3*x*Log[x]^2*Log[-2 + x^(-1) + x] + 
     18*x*Zeta[3]))/(3*mphi^2*(-1 + x)^4), 
  (x*(252 - 3*Pi^2 - 504*x - 6*Pi^2*x + Pi^4*x + 252*x^2 + 9*Pi^2*x^2 + 
     144*x*HPL[{-2}, x]^2 + 108*Log[x] + 12*Pi^2*x*Log[x] - 108*x^2*Log[x] - 
     288*x*HPL[{-2, -1}, x]*Log[x] + 18*Log[x]^2 - 36*x*Log[x]^2 + 
     3*Pi^2*x*Log[x]^2 - 18*x^2*Log[x]^2 - 12*x*Log[x]^3 - 3*x*Log[x]^4 - 
     72*Log[x]*Log[1 + x] + 72*x^2*Log[x]*Log[1 + x] + 
     108*Log[-2 + x^(-1) + x] - 216*x*Log[-2 + x^(-1) + x] + 
     108*x^2*Log[-2 + x^(-1) + x] + 36*Log[x]*Log[-2 + x^(-1) + x] + 
     12*Pi^2*x*Log[x]*Log[-2 + x^(-1) + x] - 36*x^2*Log[x]*
      Log[-2 + x^(-1) + x] - 36*x*Log[x]^2*Log[-2 + x^(-1) + x] - 
     12*x*Log[x]^3*Log[-2 + x^(-1) + x] + 18*Log[-2 + x^(-1) + x]^2 - 
     36*x*Log[-2 + x^(-1) + x]^2 + 18*x^2*Log[-2 + x^(-1) + x]^2 - 
     18*x*Log[x]^2*Log[-2 + x^(-1) + x]^2 - 144*x*HPL[{-3}, x]*
      (2 + Log[x] + 2*Log[-2 + x^(-1) + x]) - 24*HPL[{-2}, x]*
      (-3 + Pi^2*x + 3*x^2 - 3*x*Log[x]^2 - 6*x*Log[x]*
        (1 + Log[-2 + x^(-1) + x])) + 216*x*Zeta[3] + 144*x*Log[x]*Zeta[3] + 
     216*x*Log[-2 + x^(-1) + x]*Zeta[3]))/(18*mphi^2*(-1 + x)^4), 
  (x*(2700 - 45*Pi^2 - 5400*x - 90*Pi^2*x + 5*Pi^4*x + 2700*x^2 + 
     135*Pi^2*x^2 - 1440*x*HPL[{-5}, x] + 1080*HPL[{-2}, x] - 
     120*Pi^2*x*HPL[{-2}, x] - 1080*x^2*HPL[{-2}, x] + 720*x*HPL[{-2}, x]^2 - 
     8640*x*HPL[{-4, -1}, x] - 2880*x*HPL[{-3, -2}, x] + 
     720*HPL[{-2, -1}, x] + 240*Pi^2*x*HPL[{-2, -1}, x] - 
     720*x^2*HPL[{-2, -1}, x] - 2880*x*HPL[{-2}, x]*HPL[{-2, -1}, x] + 
     11520*x*HPL[{-3, -1, -1}, x] + 5760*x*HPL[{-2, -2, -1}, x] + 
     1260*Log[x] - 15*Pi^2*Log[x] + 60*Pi^2*x*Log[x] + 14*Pi^4*x*Log[x] - 
     1260*x^2*Log[x] + 15*Pi^2*x^2*Log[x] + 720*x*HPL[{-4}, x]*Log[x] + 
     720*x*HPL[{-2}, x]*Log[x] - 60*Pi^2*x*HPL[{-2}, x]*Log[x] + 
     1440*x*HPL[{-3, -1}, x]*Log[x] - 1440*x*HPL[{-2, -1}, x]*Log[x] + 
     2880*x*HPL[{-2, -1, -1}, x]*Log[x] + 270*Log[x]^2 - 180*x*Log[x]^2 + 
     15*Pi^2*x*Log[x]^2 - 270*x^2*Log[x]^2 + 360*x*HPL[{-2}, x]*Log[x]^2 - 
     720*x*HPL[{-2, -1}, x]*Log[x]^2 + 30*Log[x]^3 - 60*x*Log[x]^3 + 
     5*Pi^2*x*Log[x]^3 - 30*x^2*Log[x]^3 + 120*x*HPL[{-2}, x]*Log[x]^3 - 
     15*x*Log[x]^4 - 3*x*Log[x]^5 + 60*Pi^2*Log[1 + x] - 
     60*Pi^2*x^2*Log[1 + x] - 720*HPL[{-2}, x]*Log[1 + x] + 
     720*x^2*HPL[{-2}, x]*Log[1 + x] - 1080*Log[x]*Log[1 + x] + 
     1080*x^2*Log[x]*Log[1 + x] - 180*Log[x]^2*Log[1 + x] + 
     180*x^2*Log[x]^2*Log[1 + x] + 360*Log[x]*Log[1 + x]^2 - 
     360*x^2*Log[x]*Log[1 + x]^2 + 1260*Log[-2 + x^(-1) + x] - 
     15*Pi^2*Log[-2 + x^(-1) + x] - 2520*x*Log[-2 + x^(-1) + x] - 
     30*Pi^2*x*Log[-2 + x^(-1) + x] + 5*Pi^4*x*Log[-2 + x^(-1) + x] + 
     1260*x^2*Log[-2 + x^(-1) + x] + 45*Pi^2*x^2*Log[-2 + x^(-1) + x] + 
     360*HPL[{-2}, x]*Log[-2 + x^(-1) + x] - 120*Pi^2*x*HPL[{-2}, x]*
      Log[-2 + x^(-1) + x] - 360*x^2*HPL[{-2}, x]*Log[-2 + x^(-1) + x] + 
     720*x*HPL[{-2}, x]^2*Log[-2 + x^(-1) + x] + 
     540*Log[x]*Log[-2 + x^(-1) + x] + 60*Pi^2*x*Log[x]*
      Log[-2 + x^(-1) + x] - 540*x^2*Log[x]*Log[-2 + x^(-1) + x] + 
     720*x*HPL[{-2}, x]*Log[x]*Log[-2 + x^(-1) + x] - 
     1440*x*HPL[{-2, -1}, x]*Log[x]*Log[-2 + x^(-1) + x] + 
     90*Log[x]^2*Log[-2 + x^(-1) + x] - 180*x*Log[x]^2*Log[-2 + x^(-1) + x] + 
     15*Pi^2*x*Log[x]^2*Log[-2 + x^(-1) + x] - 90*x^2*Log[x]^2*
      Log[-2 + x^(-1) + x] + 360*x*HPL[{-2}, x]*Log[x]^2*
      Log[-2 + x^(-1) + x] - 60*x*Log[x]^3*Log[-2 + x^(-1) + x] - 
     15*x*Log[x]^4*Log[-2 + x^(-1) + x] - 360*Log[x]*Log[1 + x]*
      Log[-2 + x^(-1) + x] + 360*x^2*Log[x]*Log[1 + x]*Log[-2 + x^(-1) + x] + 
     270*Log[-2 + x^(-1) + x]^2 - 540*x*Log[-2 + x^(-1) + x]^2 + 
     270*x^2*Log[-2 + x^(-1) + x]^2 + 90*Log[x]*Log[-2 + x^(-1) + x]^2 + 
     30*Pi^2*x*Log[x]*Log[-2 + x^(-1) + x]^2 - 
     90*x^2*Log[x]*Log[-2 + x^(-1) + x]^2 + 360*x*HPL[{-2}, x]*Log[x]*
      Log[-2 + x^(-1) + x]^2 - 90*x*Log[x]^2*Log[-2 + x^(-1) + x]^2 - 
     30*x*Log[x]^3*Log[-2 + x^(-1) + x]^2 + 30*Log[-2 + x^(-1) + x]^3 - 
     60*x*Log[-2 + x^(-1) + x]^3 + 30*x^2*Log[-2 + x^(-1) + x]^3 - 
     30*x*Log[x]^2*Log[-2 + x^(-1) + x]^3 - 360*HPL[{-3}, x]*
      (-1 + 4*x + x^2 - 4*x*HPL[{-2}, x] + x*Log[x]^2 + 
       4*x*Log[-2 + x^(-1) + x] + 2*x*Log[-2 + x^(-1) + x]^2 + 
       2*x*Log[x]*(1 + Log[-2 + x^(-1) + x])) - 420*Zeta[3] + 
     1200*x*Zeta[3] - 30*Pi^2*x*Zeta[3] + 300*x^2*Zeta[3] - 
     1440*x*HPL[{-2}, x]*Zeta[3] + 720*x*Log[x]*Zeta[3] + 
     420*x*Log[x]^2*Zeta[3] + 1080*x*Log[-2 + x^(-1) + x]*Zeta[3] + 
     720*x*Log[x]*Log[-2 + x^(-1) + x]*Zeta[3] + 540*x*Log[-2 + x^(-1) + x]^2*
      Zeta[3] + 2520*x*Zeta[5]))/(90*mphi^2*(-1 + x)^4), 
  (x*(133920 - 2520*Pi^2 - 141*Pi^4 - 267840*x - 5040*Pi^2*x + 66*Pi^4*x + 
     46*Pi^6*x + 133920*x^2 + 7560*Pi^2*x^2 + 195*Pi^4*x^2 + 
     25920*HPL[{-3}, x] - 34560*x*HPL[{-3}, x] - 25920*x^2*HPL[{-3}, x] - 
     17280*x*HPL[{-3}, x]^2 + 60480*HPL[{-2}, x] + 720*Pi^2*HPL[{-2}, x] - 
     2880*Pi^2*x*HPL[{-2}, x] - 672*Pi^4*x*HPL[{-2}, x] - 
     60480*x^2*HPL[{-2}, x] - 720*Pi^2*x^2*HPL[{-2}, x] + 
     34560*x*HPL[{-3}, x]*HPL[{-2}, x] + 17280*x*HPL[{-2}, x]^2 + 
     1440*Pi^2*x*HPL[{-2}, x]^2 - 207360*x*HPL[{-4, -1}, x] - 
     69120*x*HPL[{-3, -2}, x] + 17280*HPL[{-3, -1}, x] - 
     5760*Pi^2*x*HPL[{-3, -1}, x] - 17280*x^2*HPL[{-3, -1}, x] + 
     69120*x*HPL[{-2}, x]*HPL[{-3, -1}, x] + 51840*HPL[{-2, -1}, x] + 
     5760*Pi^2*x*HPL[{-2, -1}, x] - 51840*x^2*HPL[{-2, -1}, x] - 
     69120*x*HPL[{-3}, x]*HPL[{-2, -1}, x] - 69120*x*HPL[{-2}, x]*
      HPL[{-2, -1}, x] - 69120*x*HPL[{-2, -1}, x]^2 + 
     276480*x*HPL[{-3, -1, -1}, x] + 138240*x*HPL[{-2, -2, -1}, x] + 
     34560*HPL[{-2, -1, -1}, x] - 11520*Pi^2*x*HPL[{-2, -1, -1}, x] - 
     34560*x^2*HPL[{-2, -1, -1}, x] + 138240*x*HPL[{-2}, x]*
      HPL[{-2, -1, -1}, x] + 64800*Log[x] - 1080*Pi^2*Log[x] + 
     1440*Pi^2*x*Log[x] + 336*Pi^4*x*Log[x] - 64800*x^2*Log[x] + 
     1080*Pi^2*x^2*Log[x] - 17280*x*HPL[{-3}, x]*Log[x] + 
     1440*Pi^2*x*HPL[{-3}, x]*Log[x] + 17280*x*HPL[{-2}, x]*Log[x] - 
     1440*Pi^2*x*HPL[{-2}, x]*Log[x] - 34560*x*HPL[{-4, -1}, x]*Log[x] + 
     34560*x*HPL[{-3, -1}, x]*Log[x] - 34560*x*HPL[{-2, -1}, x]*Log[x] + 
     2880*Pi^2*x*HPL[{-2, -1}, x]*Log[x] - 69120*x*HPL[{-3, -1, -1}, x]*
      Log[x] + 69120*x*HPL[{-2, -1, -1}, x]*Log[x] - 
     138240*x*HPL[{-2, -1, -1, -1}, x]*Log[x] + 15120*Log[x]^2 - 
     180*Pi^2*Log[x]^2 - 4320*x*Log[x]^2 + 360*Pi^2*x*Log[x]^2 + 
     141*Pi^4*x*Log[x]^2 - 15120*x^2*Log[x]^2 + 180*Pi^2*x^2*Log[x]^2 - 
     8640*x*HPL[{-3}, x]*Log[x]^2 + 8640*x*HPL[{-2}, x]*Log[x]^2 - 
     720*Pi^2*x*HPL[{-2}, x]*Log[x]^2 + 17280*x*HPL[{-3, -1}, x]*Log[x]^2 - 
     17280*x*HPL[{-2, -1}, x]*Log[x]^2 + 34560*x*HPL[{-2, -1, -1}, x]*
      Log[x]^2 + 2160*Log[x]^3 - 1440*x*Log[x]^3 + 120*Pi^2*x*Log[x]^3 - 
     2160*x^2*Log[x]^3 - 2880*x*HPL[{-3}, x]*Log[x]^3 + 
     2880*x*HPL[{-2}, x]*Log[x]^3 - 5760*x*HPL[{-2, -1}, x]*Log[x]^3 + 
     180*Log[x]^4 - 360*x*Log[x]^4 + 30*Pi^2*x*Log[x]^4 - 180*x^2*Log[x]^4 + 
     720*x*HPL[{-2}, x]*Log[x]^4 - 72*x*Log[x]^5 - 12*x*Log[x]^6 + 
     4320*Pi^2*Log[1 + x] - 4320*Pi^2*x^2*Log[1 + x] - 
     17280*HPL[{-3}, x]*Log[1 + x] + 17280*x^2*HPL[{-3}, x]*Log[1 + x] - 
     51840*HPL[{-2}, x]*Log[1 + x] + 51840*x^2*HPL[{-2}, x]*Log[1 + x] - 
     34560*HPL[{-2, -1}, x]*Log[1 + x] + 34560*x^2*HPL[{-2, -1}, x]*
      Log[1 + x] - 60480*Log[x]*Log[1 + x] + 720*Pi^2*Log[x]*Log[1 + x] + 
     60480*x^2*Log[x]*Log[1 + x] - 720*Pi^2*x^2*Log[x]*Log[1 + x] - 
     12960*Log[x]^2*Log[1 + x] + 12960*x^2*Log[x]^2*Log[1 + x] - 
     1440*Log[x]^3*Log[1 + x] + 1440*x^2*Log[x]^3*Log[1 + x] - 
     1440*Pi^2*Log[1 + x]^2 + 1440*Pi^2*x^2*Log[1 + x]^2 + 
     17280*HPL[{-2}, x]*Log[1 + x]^2 - 17280*x^2*HPL[{-2}, x]*Log[1 + x]^2 + 
     25920*Log[x]*Log[1 + x]^2 - 25920*x^2*Log[x]*Log[1 + x]^2 + 
     4320*Log[x]^2*Log[1 + x]^2 - 4320*x^2*Log[x]^2*Log[1 + x]^2 - 
     5760*Log[x]*Log[1 + x]^3 + 5760*x^2*Log[x]*Log[1 + x]^3 + 
     64800*Log[-2 + x^(-1) + x] - 1080*Pi^2*Log[-2 + x^(-1) + x] - 
     129600*x*Log[-2 + x^(-1) + x] - 2160*Pi^2*x*Log[-2 + x^(-1) + x] + 
     120*Pi^4*x*Log[-2 + x^(-1) + x] + 64800*x^2*Log[-2 + x^(-1) + x] + 
     3240*Pi^2*x^2*Log[-2 + x^(-1) + x] + 8640*HPL[{-3}, x]*
      Log[-2 + x^(-1) + x] - 34560*x*HPL[{-3}, x]*Log[-2 + x^(-1) + x] - 
     8640*x^2*HPL[{-3}, x]*Log[-2 + x^(-1) + x] + 25920*HPL[{-2}, x]*
      Log[-2 + x^(-1) + x] - 2880*Pi^2*x*HPL[{-2}, x]*Log[-2 + x^(-1) + x] - 
     25920*x^2*HPL[{-2}, x]*Log[-2 + x^(-1) + x] + 34560*x*HPL[{-3}, x]*
      HPL[{-2}, x]*Log[-2 + x^(-1) + x] + 17280*x*HPL[{-2}, x]^2*
      Log[-2 + x^(-1) + x] - 207360*x*HPL[{-4, -1}, x]*Log[-2 + x^(-1) + x] - 
     69120*x*HPL[{-3, -2}, x]*Log[-2 + x^(-1) + x] + 
     17280*HPL[{-2, -1}, x]*Log[-2 + x^(-1) + x] + 
     5760*Pi^2*x*HPL[{-2, -1}, x]*Log[-2 + x^(-1) + x] - 
     17280*x^2*HPL[{-2, -1}, x]*Log[-2 + x^(-1) + x] - 
     69120*x*HPL[{-2}, x]*HPL[{-2, -1}, x]*Log[-2 + x^(-1) + x] + 
     276480*x*HPL[{-3, -1, -1}, x]*Log[-2 + x^(-1) + x] + 
     138240*x*HPL[{-2, -2, -1}, x]*Log[-2 + x^(-1) + x] + 
     30240*Log[x]*Log[-2 + x^(-1) + x] - 360*Pi^2*Log[x]*
      Log[-2 + x^(-1) + x] + 1440*Pi^2*x*Log[x]*Log[-2 + x^(-1) + x] + 
     336*Pi^4*x*Log[x]*Log[-2 + x^(-1) + x] - 30240*x^2*Log[x]*
      Log[-2 + x^(-1) + x] + 360*Pi^2*x^2*Log[x]*Log[-2 + x^(-1) + x] - 
     17280*x*HPL[{-3}, x]*Log[x]*Log[-2 + x^(-1) + x] + 
     17280*x*HPL[{-2}, x]*Log[x]*Log[-2 + x^(-1) + x] - 
     1440*Pi^2*x*HPL[{-2}, x]*Log[x]*Log[-2 + x^(-1) + x] + 
     34560*x*HPL[{-3, -1}, x]*Log[x]*Log[-2 + x^(-1) + x] - 
     34560*x*HPL[{-2, -1}, x]*Log[x]*Log[-2 + x^(-1) + x] + 
     69120*x*HPL[{-2, -1, -1}, x]*Log[x]*Log[-2 + x^(-1) + x] + 
     6480*Log[x]^2*Log[-2 + x^(-1) + x] - 4320*x*Log[x]^2*
      Log[-2 + x^(-1) + x] + 360*Pi^2*x*Log[x]^2*Log[-2 + x^(-1) + x] - 
     6480*x^2*Log[x]^2*Log[-2 + x^(-1) + x] - 8640*x*HPL[{-3}, x]*Log[x]^2*
      Log[-2 + x^(-1) + x] + 8640*x*HPL[{-2}, x]*Log[x]^2*
      Log[-2 + x^(-1) + x] - 17280*x*HPL[{-2, -1}, x]*Log[x]^2*
      Log[-2 + x^(-1) + x] + 720*Log[x]^3*Log[-2 + x^(-1) + x] - 
     1440*x*Log[x]^3*Log[-2 + x^(-1) + x] + 120*Pi^2*x*Log[x]^3*
      Log[-2 + x^(-1) + x] - 720*x^2*Log[x]^3*Log[-2 + x^(-1) + x] + 
     2880*x*HPL[{-2}, x]*Log[x]^3*Log[-2 + x^(-1) + x] - 
     360*x*Log[x]^4*Log[-2 + x^(-1) + x] - 72*x*Log[x]^5*
      Log[-2 + x^(-1) + x] + 1440*Pi^2*Log[1 + x]*Log[-2 + x^(-1) + x] - 
     1440*Pi^2*x^2*Log[1 + x]*Log[-2 + x^(-1) + x] - 
     17280*HPL[{-2}, x]*Log[1 + x]*Log[-2 + x^(-1) + x] + 
     17280*x^2*HPL[{-2}, x]*Log[1 + x]*Log[-2 + x^(-1) + x] - 
     25920*Log[x]*Log[1 + x]*Log[-2 + x^(-1) + x] + 
     25920*x^2*Log[x]*Log[1 + x]*Log[-2 + x^(-1) + x] - 
     4320*Log[x]^2*Log[1 + x]*Log[-2 + x^(-1) + x] + 
     4320*x^2*Log[x]^2*Log[1 + x]*Log[-2 + x^(-1) + x] + 
     8640*Log[x]*Log[1 + x]^2*Log[-2 + x^(-1) + x] - 
     8640*x^2*Log[x]*Log[1 + x]^2*Log[-2 + x^(-1) + x] + 
     15120*Log[-2 + x^(-1) + x]^2 - 180*Pi^2*Log[-2 + x^(-1) + x]^2 - 
     30240*x*Log[-2 + x^(-1) + x]^2 - 360*Pi^2*x*Log[-2 + x^(-1) + x]^2 + 
     60*Pi^4*x*Log[-2 + x^(-1) + x]^2 + 15120*x^2*Log[-2 + x^(-1) + x]^2 + 
     540*Pi^2*x^2*Log[-2 + x^(-1) + x]^2 - 17280*x*HPL[{-3}, x]*
      Log[-2 + x^(-1) + x]^2 + 4320*HPL[{-2}, x]*Log[-2 + x^(-1) + x]^2 - 
     1440*Pi^2*x*HPL[{-2}, x]*Log[-2 + x^(-1) + x]^2 - 
     4320*x^2*HPL[{-2}, x]*Log[-2 + x^(-1) + x]^2 + 
     8640*x*HPL[{-2}, x]^2*Log[-2 + x^(-1) + x]^2 + 
     6480*Log[x]*Log[-2 + x^(-1) + x]^2 + 720*Pi^2*x*Log[x]*
      Log[-2 + x^(-1) + x]^2 - 6480*x^2*Log[x]*Log[-2 + x^(-1) + x]^2 - 
     8640*x*HPL[{-3}, x]*Log[x]*Log[-2 + x^(-1) + x]^2 + 
     8640*x*HPL[{-2}, x]*Log[x]*Log[-2 + x^(-1) + x]^2 - 
     17280*x*HPL[{-2, -1}, x]*Log[x]*Log[-2 + x^(-1) + x]^2 + 
     1080*Log[x]^2*Log[-2 + x^(-1) + x]^2 - 2160*x*Log[x]^2*
      Log[-2 + x^(-1) + x]^2 + 180*Pi^2*x*Log[x]^2*Log[-2 + x^(-1) + x]^2 - 
     1080*x^2*Log[x]^2*Log[-2 + x^(-1) + x]^2 + 4320*x*HPL[{-2}, x]*Log[x]^2*
      Log[-2 + x^(-1) + x]^2 - 720*x*Log[x]^3*Log[-2 + x^(-1) + x]^2 - 
     180*x*Log[x]^4*Log[-2 + x^(-1) + x]^2 - 4320*Log[x]*Log[1 + x]*
      Log[-2 + x^(-1) + x]^2 + 4320*x^2*Log[x]*Log[1 + x]*
      Log[-2 + x^(-1) + x]^2 + 2160*Log[-2 + x^(-1) + x]^3 - 
     4320*x*Log[-2 + x^(-1) + x]^3 + 2160*x^2*Log[-2 + x^(-1) + x]^3 - 
     5760*x*HPL[{-3}, x]*Log[-2 + x^(-1) + x]^3 + 
     720*Log[x]*Log[-2 + x^(-1) + x]^3 + 240*Pi^2*x*Log[x]*
      Log[-2 + x^(-1) + x]^3 - 720*x^2*Log[x]*Log[-2 + x^(-1) + x]^3 + 
     2880*x*HPL[{-2}, x]*Log[x]*Log[-2 + x^(-1) + x]^3 - 
     720*x*Log[x]^2*Log[-2 + x^(-1) + x]^3 - 240*x*Log[x]^3*
      Log[-2 + x^(-1) + x]^3 + 180*Log[-2 + x^(-1) + x]^4 - 
     360*x*Log[-2 + x^(-1) + x]^4 + 180*x^2*Log[-2 + x^(-1) + x]^4 - 
     180*x*Log[x]^2*Log[-2 + x^(-1) + x]^4 - 17280*x*HPL[{-5}, x]*
      (2 + Log[x] + 2*Log[-2 + x^(-1) + x]) - 2880*HPL[{-4}, x]*
      (-3 + Pi^2*x + 3*x^2 - 12*x*HPL[{-2}, x] - 3*x*Log[x]^2 - 
       6*x*Log[x]*(1 + Log[-2 + x^(-1) + x])) - 30240*Zeta[3] + 
     34560*x*Zeta[3] - 720*Pi^2*x*Zeta[3] + 21600*x^2*Zeta[3] + 
     46080*x*HPL[{-3}, x]*Zeta[3] - 34560*x*HPL[{-2}, x]*Zeta[3] + 
     69120*x*HPL[{-2, -1}, x]*Zeta[3] - 10080*Log[x]*Zeta[3] + 
     17280*x*Log[x]*Zeta[3] - 1920*Pi^2*x*Log[x]*Zeta[3] + 
     10080*x^2*Log[x]*Zeta[3] - 40320*x*HPL[{-2}, x]*Log[x]*Zeta[3] + 
     10080*x*Log[x]^2*Zeta[3] + 3360*x*Log[x]^3*Zeta[3] + 
     17280*Log[1 + x]*Zeta[3] - 17280*x^2*Log[1 + x]*Zeta[3] - 
     10080*Log[-2 + x^(-1) + x]*Zeta[3] + 28800*x*Log[-2 + x^(-1) + x]*
      Zeta[3] - 720*Pi^2*x*Log[-2 + x^(-1) + x]*Zeta[3] + 
     7200*x^2*Log[-2 + x^(-1) + x]*Zeta[3] - 34560*x*HPL[{-2}, x]*
      Log[-2 + x^(-1) + x]*Zeta[3] + 17280*x*Log[x]*Log[-2 + x^(-1) + x]*
      Zeta[3] + 10080*x*Log[x]^2*Log[-2 + x^(-1) + x]*Zeta[3] + 
     12960*x*Log[-2 + x^(-1) + x]^2*Zeta[3] + 8640*x*Log[x]*
      Log[-2 + x^(-1) + x]^2*Zeta[3] + 4320*x*Log[-2 + x^(-1) + x]^3*
      Zeta[3] - 25920*x*Zeta[3]^2 + 60480*x*Zeta[5] + 
     51840*x*Log[x]*Zeta[5] + 60480*x*Log[-2 + x^(-1) + x]*Zeta[5]))/
   (2160*mphi^2*(-1 + x)^4)}, 0, 5, 1]


==> anc/massive_mediator/LO_amplitude/gluon_channel/README <==
**** LO-Contribution to DM DM -> g g ****

     - eps: dimensional regulator (d=4-2*eps)
     - mphi: mediator mass
     - x:  see eq. (3.8) in paper
     - s: 2*p1*p2

    "Amp1L.m":
    -----------------------------------
    - Contains \mathcal{M}^{\rm 1L,0}_{gg} from eq: (4.2) in the paper to order eps^4


==> anc/massive_mediator/LO_amplitude/quark_channel/AmpFinite_qq.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((I/360)*alphaS^2*Cf*LamD*mq*w^2*(-1 + z^2)*fdelta[ij]*
  (-7*Pi^4*w^2*(1 + 14*z^2 + z^4) + 30*Pi^2*(-1 + w^2)*
    (-1 + 6*z^2 - z^4 - 12*w*(z + z^3) + w^2*(1 + 10*z^2 + z^4)) - 
   360*(-1 + w^2)^2*(-1 + z^2)*(1 + z^2)*G[-1, w] - 
   360*(-1 + w^2)^2*(-1 + z^2)*(1 + z^2)*G[1, w] + 
   120*Pi^2*w^2*(-1 + z^2)^2*G[-1, 0, z] + 720*w^2*(1 + 3*w^2)*(-1 + z^2)*
    (1 + z^2)*G[0, 0, w] + 60*(w - z)*(w + z)*(1 + w^2*z^2)*G[-z, w]*
    (5*Pi^2 - 12*G[0, -1, z] + 12*G[0, 0, z] - 12*G[0, 1, z]) - 
   1920*w^2*z^2*G[0, -I, w]*(Pi^2 - 6*G[0, 1, z]) - 
   1920*w^2*z^2*G[0, I, w]*(Pi^2 - 6*G[0, 1, z]) - 
   480*(-1 + w^2)*(1 + w^2)*z^2*G[-I, w]*(Pi^2 - 6*G[0, -1, z] + 
     6*G[0, 0, z] - 6*G[0, 1, z]) - 480*(-1 + w^2)*(1 + w^2)*z^2*G[I, w]*
    (Pi^2 - 6*G[0, -1, z] + 6*G[0, 0, z] - 6*G[0, 1, z]) - 
   60*(-1 + w*z)*(1 + w*z)*(w^2 + z^2)*G[z^(-1), w]*
    (Pi^2 + 12*G[0, -1, z] - 12*G[0, 0, z] + 12*G[0, 1, z]) - 
   60*(w - z)*(w + z)*(1 + w^2*z^2)*G[z, w]*(Pi^2 + 12*G[0, -1, z] - 
     12*G[0, 0, z] + 12*G[0, 1, z]) - 120*(-1 + z^2)*G[-1, 0, w]*
    (-3 - 2*Pi^2*w^2 + 3*w^4 - 3*z^2 + 2*Pi^2*w^2*z^2 + 3*w^4*z^2 - 
     12*w^2*(-1 + z^2)*G[0, -1, z] + 12*w^2*(-1 + z^2)*G[0, 0, z] + 
     12*w^2*G[0, 1, z] - 12*w^2*z^2*G[0, 1, z]) - 
   240*w^2*G[0, w]*(-3 + Pi^2 + 3*w^2 - 2*Pi^2*w^2*z^2 + 3*z^4 + Pi^2*z^4 - 
     3*w^2*z^4 + 6*(-1 + 2*w^2*z^2 - z^4)*G[0, -1, z] + 
     6*(1 - 2*w^2*z^2 + z^4)*G[0, 0, z] - 6*G[0, 1, z] + 
     12*w^2*z^2*G[0, 1, z] - 6*z^4*G[0, 1, z]) + 60*(1 + w*z)*G[-z^(-1), w]*
    (5*Pi^2*(-1 + w*z)*(w^2 + z^2) + 12*(-1 + w^2)*z*(w + z)*G[-1, z] - 
     12*(-1 + w^2)*z*(w + z)*G[0, z] + 12*(-1 + w^2)*z*(w + z)*G[1, z] - 
     12*(-1 + w*z)*(w^2 + z^2)*G[0, -1, z] + 12*(-1 + w*z)*(w^2 + z^2)*
      G[0, 0, z] - 12*(-1 + w*z)*(w^2 + z^2)*G[0, 1, z]) + 
   1200*Pi^2*w^2*z^2*G[0, -z^(-1), w] - 240*Pi^2*w^2*z^2*G[0, z^(-1), w] + 
   1200*Pi^2*w^2*z^2*G[0, -z, w] - 240*Pi^2*w^2*z^2*G[0, z, w] - 
   720*(-1 + w^2)*(1 + w^2)*(-1 + z^2)*(1 + z^2)*G[-I, 0, w] - 
   720*(-1 + w^2)*(1 + w^2)*(-1 + z^2)*(1 + z^2)*G[I, 0, w] - 
   120*(-1 + z^2)*(2*Pi^2*w^2*(-1 + z^2) + 3*(-1 + w^4)*(1 + z^2))*
    G[1, 0, w] + 60*G[0, 0, z]*(3 - 6*w^2 - 2*Pi^2*w^2 + 3*w^4 - 18*z^2 - 
     12*w^2*z^2 - 12*Pi^2*w^2*z^2 + 30*w^4*z^2 + 3*z^4 - 6*w^2*z^4 - 
     2*Pi^2*w^2*z^4 + 3*w^4*z^4 - 192*w^2*z^2*G[0, -I, w] - 
     192*w^2*z^2*G[0, I, w] + 48*w^2*z^2*G[0, -z^(-1), w] + 
     48*w^2*z^2*G[0, z^(-1), w] + 48*w^2*z^2*G[0, -z, w] + 
     48*w^2*z^2*G[0, z, w] - 24*w^2*G[1, 0, w] + 48*w^2*z^2*G[1, 0, w] - 
     24*w^2*z^4*G[1, 0, w]) - 180*G[0, 1, z]*(1 - 2*w^2 + w^4 - 6*z^2 - 
     4*w^2*z^2 + 10*w^4*z^2 + z^4 - 2*w^2*z^4 + w^4*z^4 + 
     16*w^2*z^2*G[0, -z^(-1), w] + 16*w^2*z^2*G[0, z^(-1), w] + 
     16*w^2*z^2*G[0, -z, w] + 16*w^2*z^2*G[0, z, w] - 8*w^2*G[1, 0, w] + 
     16*w^2*z^2*G[1, 0, w] - 8*w^2*z^4*G[1, 0, w]) - 
   180*G[0, -1, z]*(1 - 2*w^2 + w^4 - 6*z^2 - 4*w^2*z^2 + 10*w^4*z^2 + z^4 - 
     2*w^2*z^4 + w^4*z^4 - 64*w^2*z^2*G[0, -I, w] - 64*w^2*z^2*G[0, I, w] + 
     16*w^2*z^2*G[0, -z^(-1), w] + 16*w^2*z^2*G[0, z^(-1), w] + 
     16*w^2*z^2*G[0, -z, w] + 16*w^2*z^2*G[0, z, w] - 8*w^2*G[1, 0, w] + 
     16*w^2*z^2*G[1, 0, w] - 8*w^2*z^4*G[1, 0, w]) + 
   120*Pi^2*w^2*(-1 + z^2)^2*G[1, 0, z] - 720*(-1 + w^2)*z*(w + z)*(1 + w*z)*
    G[-z^(-1), -1, w] + 720*(-1 + w^2)*z*(w + z)*(1 + w*z)*G[-z^(-1), 0, w] - 
   720*(-1 + w^2)*z*(w + z)*(1 + w*z)*G[-z^(-1), 1, w] - 
   720*(-1 + w^2)*(w - z)*z*(-1 + w*z)*G[z^(-1), -1, w] + 
   720*(-1 + w^2)*(w - z)*z*(-1 + w*z)*G[z^(-1), 0, w] - 
   720*(-1 + w^2)*(w - z)*z*(-1 + w*z)*G[z^(-1), 1, w] + 
   720*(-1 + w^2)*z*(w + z)*(1 + w*z)*G[-z, -1, w] - 
   720*(-1 + w^2)*z*(w + z)*(1 + w*z)*G[-z, 0, w] + 
   720*(-1 + w^2)*z*(w + z)*(1 + w*z)*G[-z, 1, w] + 
   720*(-1 + w^2)*(w - z)*z*(-1 + w*z)*G[z, -1, w] - 
   720*(-1 + w^2)*(w - z)*z*(-1 + w*z)*G[z, 0, w] + 
   720*(-1 + w^2)*(w - z)*z*(-1 + w*z)*G[z, 1, w] + 
   2880*w^2*(-1 + z^2)*(1 + z^2)*G[-1, 0, 0, w] - 
   1440*w^2*(-1 + z^2)*(1 + z^2)*G[0, -1, 0, w] + 
   1440*w^2*(-1 + z^2)*(1 + z^2)*G[0, 0, -1, z] - 
   1440*w^2*(-1 + z^2)*(1 + z^2)*G[0, 0, 0, z] + 
   1440*w^2*(-1 + z^2)*(1 + z^2)*G[0, 0, 1, z] - 
   2880*w^2*(-1 + z^2)*(1 + z^2)*G[0, -I, 0, w] - 
   2880*w^2*(-1 + z^2)*(1 + z^2)*G[0, I, 0, w] - 
   1440*w^2*(-1 + z^2)*(1 + z^2)*G[0, 1, 0, w] + 
   720*w^2*(1 - 2*w^2*z^2 + z^4)*G[0, -z^(-1), -1, w] - 
   720*w^2*(1 - 2*w^2*z^2 + z^4)*G[0, -z^(-1), 0, w] + 
   720*w^2*(1 - 2*w^2*z^2 + z^4)*G[0, -z^(-1), 1, w] + 
   720*w^2*(1 - 2*w^2*z^2 + z^4)*G[0, z^(-1), -1, w] - 
   720*w^2*(1 - 2*w^2*z^2 + z^4)*G[0, z^(-1), 0, w] + 
   720*w^2*(1 - 2*w^2*z^2 + z^4)*G[0, z^(-1), 1, w] - 
   720*w^2*(1 - 2*w^2*z^2 + z^4)*G[0, -z, -1, w] + 
   720*w^2*(1 - 2*w^2*z^2 + z^4)*G[0, -z, 0, w] - 
   720*w^2*(1 - 2*w^2*z^2 + z^4)*G[0, -z, 1, w] - 
   720*w^2*(1 - 2*w^2*z^2 + z^4)*G[0, z, -1, w] + 
   720*w^2*(1 - 2*w^2*z^2 + z^4)*G[0, z, 0, w] - 
   720*w^2*(1 - 2*w^2*z^2 + z^4)*G[0, z, 1, w] + 1440*(-1 + w^2)*(1 + w^2)*
    z^2*G[-I, -z^(-1), -1, w] - 1440*(-1 + w^2)*(1 + w^2)*z^2*
    G[-I, -z^(-1), 0, w] + 1440*(-1 + w^2)*(1 + w^2)*z^2*
    G[-I, -z^(-1), 1, w] + 1440*(-1 + w^2)*(1 + w^2)*z^2*
    G[-I, z^(-1), -1, w] - 1440*(-1 + w^2)*(1 + w^2)*z^2*
    G[-I, z^(-1), 0, w] + 1440*(-1 + w^2)*(1 + w^2)*z^2*G[-I, z^(-1), 1, w] - 
   1440*(-1 + w^2)*(1 + w^2)*z^2*G[-I, -z, -1, w] + 
   1440*(-1 + w^2)*(1 + w^2)*z^2*G[-I, -z, 0, w] - 
   1440*(-1 + w^2)*(1 + w^2)*z^2*G[-I, -z, 1, w] - 
   1440*(-1 + w^2)*(1 + w^2)*z^2*G[-I, z, -1, w] + 
   1440*(-1 + w^2)*(1 + w^2)*z^2*G[-I, z, 0, w] - 
   1440*(-1 + w^2)*(1 + w^2)*z^2*G[-I, z, 1, w] + 
   1440*(-1 + w^2)*(1 + w^2)*z^2*G[I, -z^(-1), -1, w] - 
   1440*(-1 + w^2)*(1 + w^2)*z^2*G[I, -z^(-1), 0, w] + 
   1440*(-1 + w^2)*(1 + w^2)*z^2*G[I, -z^(-1), 1, w] + 
   1440*(-1 + w^2)*(1 + w^2)*z^2*G[I, z^(-1), -1, w] - 
   1440*(-1 + w^2)*(1 + w^2)*z^2*G[I, z^(-1), 0, w] + 
   1440*(-1 + w^2)*(1 + w^2)*z^2*G[I, z^(-1), 1, w] - 
   1440*(-1 + w^2)*(1 + w^2)*z^2*G[I, -z, -1, w] + 
   1440*(-1 + w^2)*(1 + w^2)*z^2*G[I, -z, 0, w] - 
   1440*(-1 + w^2)*(1 + w^2)*z^2*G[I, -z, 1, w] - 
   1440*(-1 + w^2)*(1 + w^2)*z^2*G[I, z, -1, w] + 
   1440*(-1 + w^2)*(1 + w^2)*z^2*G[I, z, 0, w] - 1440*(-1 + w^2)*(1 + w^2)*
    z^2*G[I, z, 1, w] + 2880*w^2*(-1 + z^2)*(1 + z^2)*G[1, 0, 0, w] - 
   720*(w - z)*(w + z)*(-1 + w*z)*(1 + w*z)*G[-z^(-1), -1, 0, w] - 
   720*(w - z)*(w + z)*(-1 + w*z)*(1 + w*z)*G[-z^(-1), 0, -1, w] + 
   720*(-1 + w*z)*(1 + w*z)*(3*w^2 - z^2)*G[-z^(-1), 0, 0, w] - 
   720*(w - z)*(w + z)*(-1 + w*z)*(1 + w*z)*G[-z^(-1), 0, 1, w] - 
   720*(w - z)*(w + z)*(-1 + w*z)*(1 + w*z)*G[-z^(-1), 1, 0, w] - 
   720*(-1 + w*z)*(1 + w*z)*(w^2 + z^2)*G[-z^(-1), z^(-1), -1, w] + 
   720*(-1 + w*z)*(1 + w*z)*(w^2 + z^2)*G[-z^(-1), z^(-1), 0, w] - 
   720*(-1 + w*z)*(1 + w*z)*(w^2 + z^2)*G[-z^(-1), z^(-1), 1, w] + 
   720*(-1 + w*z)*(1 + w*z)*(w^2 + z^2)*G[-z^(-1), z, -1, w] - 
   720*(-1 + w*z)*(1 + w*z)*(w^2 + z^2)*G[-z^(-1), z, 0, w] + 
   720*(-1 + w*z)*(1 + w*z)*(w^2 + z^2)*G[-z^(-1), z, 1, w] - 
   720*(w - z)*(w + z)*(-1 + w*z)*(1 + w*z)*G[z^(-1), -1, 0, w] - 
   720*(w - z)*(w + z)*(-1 + w*z)*(1 + w*z)*G[z^(-1), 0, -1, w] + 
   720*(-1 + w*z)*(1 + w*z)*(3*w^2 - z^2)*G[z^(-1), 0, 0, w] - 
   720*(w - z)*(w + z)*(-1 + w*z)*(1 + w*z)*G[z^(-1), 0, 1, w] - 
   720*(w - z)*(w + z)*(-1 + w*z)*(1 + w*z)*G[z^(-1), 1, 0, w] - 
   720*(-1 + w*z)*(1 + w*z)*(w^2 + z^2)*G[z^(-1), -z^(-1), -1, w] + 
   720*(-1 + w*z)*(1 + w*z)*(w^2 + z^2)*G[z^(-1), -z^(-1), 0, w] - 
   720*(-1 + w*z)*(1 + w*z)*(w^2 + z^2)*G[z^(-1), -z^(-1), 1, w] + 
   720*(-1 + w*z)*(1 + w*z)*(w^2 + z^2)*G[z^(-1), -z, -1, w] - 
   720*(-1 + w*z)*(1 + w*z)*(w^2 + z^2)*G[z^(-1), -z, 0, w] + 
   720*(-1 + w*z)*(1 + w*z)*(w^2 + z^2)*G[z^(-1), -z, 1, w] + 
   720*(w - z)*(w + z)*(-1 + w*z)*(1 + w*z)*G[-z, -1, 0, w] + 
   720*(w - z)*(w + z)*(-1 + w*z)*(1 + w*z)*G[-z, 0, -1, w] - 
   720*(w - z)*(w + z)*(-1 + 3*w^2*z^2)*G[-z, 0, 0, w] + 
   720*(w - z)*(w + z)*(-1 + w*z)*(1 + w*z)*G[-z, 0, 1, w] + 
   720*(w - z)*(w + z)*(-1 + w*z)*(1 + w*z)*G[-z, 1, 0, w] - 
   720*(w - z)*(w + z)*(1 + w^2*z^2)*G[-z, z^(-1), -1, w] + 
   720*(w - z)*(w + z)*(1 + w^2*z^2)*G[-z, z^(-1), 0, w] - 
   720*(w - z)*(w + z)*(1 + w^2*z^2)*G[-z, z^(-1), 1, w] + 
   720*(w - z)*(w + z)*(1 + w^2*z^2)*G[-z, z, -1, w] - 
   720*(w - z)*(w + z)*(1 + w^2*z^2)*G[-z, z, 0, w] + 
   720*(w - z)*(w + z)*(1 + w^2*z^2)*G[-z, z, 1, w] + 
   720*(w - z)*(w + z)*(-1 + w*z)*(1 + w*z)*G[z, -1, 0, w] + 
   720*(w - z)*(w + z)*(-1 + w*z)*(1 + w*z)*G[z, 0, -1, w] - 
   720*(w - z)*(w + z)*(-1 + 3*w^2*z^2)*G[z, 0, 0, w] + 
   720*(w - z)*(w + z)*(-1 + w*z)*(1 + w*z)*G[z, 0, 1, w] + 
   720*(w - z)*(w + z)*(-1 + w*z)*(1 + w*z)*G[z, 1, 0, w] - 
   720*(w - z)*(w + z)*(1 + w^2*z^2)*G[z, -z^(-1), -1, w] + 
   720*(w - z)*(w + z)*(1 + w^2*z^2)*G[z, -z^(-1), 0, w] - 
   720*(w - z)*(w + z)*(1 + w^2*z^2)*G[z, -z^(-1), 1, w] + 
   720*(w - z)*(w + z)*(1 + w^2*z^2)*G[z, -z, -1, w] - 
   720*(w - z)*(w + z)*(1 + w^2*z^2)*G[z, -z, 0, w] + 
   720*(w - z)*(w + z)*(1 + w^2*z^2)*G[z, -z, 1, w] + 
   1440*w^2*(-1 + z^2)^2*G[-1, 0, -1, -1, z] - 1440*w^2*(-1 + z^2)^2*
    G[-1, 0, -1, 0, z] + 1440*w^2*(-1 + z^2)^2*G[-1, 0, -1, 1, z] - 
   1440*w^2*(-1 + z^2)^2*G[-1, 0, 0, -1, z] + 1440*w^2*(-1 + z^2)^2*
    G[-1, 0, 0, 0, z] - 1440*w^2*(-1 + z^2)^2*G[-1, 0, 0, 1, z] + 
   1440*w^2*(-1 + z^2)^2*G[-1, 0, 1, -1, z] - 1440*w^2*(-1 + z^2)^2*
    G[-1, 0, 1, 0, z] + 1440*w^2*(-1 + z^2)^2*G[-1, 0, 1, 1, z] + 
   720*w^2*(-1 + z^2)^2*G[-1, 0, -z^(-1), -1, w] - 
   720*w^2*(-1 + z^2)^2*G[-1, 0, -z^(-1), 0, w] + 
   720*w^2*(-1 + z^2)^2*G[-1, 0, -z^(-1), 1, w] + 
   720*w^2*(-1 + z^2)^2*G[-1, 0, z^(-1), -1, w] - 
   720*w^2*(-1 + z^2)^2*G[-1, 0, z^(-1), 0, w] + 
   720*w^2*(-1 + z^2)^2*G[-1, 0, z^(-1), 1, w] - 
   720*w^2*(-1 + z^2)^2*G[-1, 0, -z, -1, w] + 720*w^2*(-1 + z^2)^2*
    G[-1, 0, -z, 0, w] - 720*w^2*(-1 + z^2)^2*G[-1, 0, -z, 1, w] - 
   720*w^2*(-1 + z^2)^2*G[-1, 0, z, -1, w] + 720*w^2*(-1 + z^2)^2*
    G[-1, 0, z, 0, w] - 720*w^2*(-1 + z^2)^2*G[-1, 0, z, 1, w] + 
   720*w^2*(-1 + z^2)^2*G[-1, -z^(-1), -1, 0, w] + 
   720*w^2*(-1 + z^2)^2*G[-1, -z^(-1), 0, -1, w] - 
   1440*w^2*(-1 + z^2)^2*G[-1, -z^(-1), 0, 0, w] + 
   720*w^2*(-1 + z^2)^2*G[-1, -z^(-1), 0, 1, w] + 
   720*w^2*(-1 + z^2)^2*G[-1, -z^(-1), 1, 0, w] + 
   720*w^2*(-1 + z^2)^2*G[-1, z^(-1), -1, 0, w] + 
   720*w^2*(-1 + z^2)^2*G[-1, z^(-1), 0, -1, w] - 
   1440*w^2*(-1 + z^2)^2*G[-1, z^(-1), 0, 0, w] + 
   720*w^2*(-1 + z^2)^2*G[-1, z^(-1), 0, 1, w] + 
   720*w^2*(-1 + z^2)^2*G[-1, z^(-1), 1, 0, w] - 
   720*w^2*(-1 + z^2)^2*G[-1, -z, -1, 0, w] - 720*w^2*(-1 + z^2)^2*
    G[-1, -z, 0, -1, w] + 1440*w^2*(-1 + z^2)^2*G[-1, -z, 0, 0, w] - 
   720*w^2*(-1 + z^2)^2*G[-1, -z, 0, 1, w] - 720*w^2*(-1 + z^2)^2*
    G[-1, -z, 1, 0, w] - 720*w^2*(-1 + z^2)^2*G[-1, z, -1, 0, w] - 
   720*w^2*(-1 + z^2)^2*G[-1, z, 0, -1, w] + 1440*w^2*(-1 + z^2)^2*
    G[-1, z, 0, 0, w] - 720*w^2*(-1 + z^2)^2*G[-1, z, 0, 1, w] - 
   720*w^2*(-1 + z^2)^2*G[-1, z, 1, 0, w] - 1440*w^2*(-1 + z^2)^2*
    G[0, 0, -1, -1, z] + 1440*w^2*(-1 + z^2)^2*G[0, 0, -1, 0, z] - 
   1440*w^2*(-1 + z^2)^2*G[0, 0, -1, 1, z] + 1440*w^2*(1 + z^2)^2*
    G[0, 0, 0, -1, z] - 1440*w^2*(1 + z^2)^2*G[0, 0, 0, 0, z] + 
   1440*w^2*(1 + z^2)^2*G[0, 0, 0, 1, z] - 1440*w^2*(-1 + z^2)^2*
    G[0, 0, 1, -1, z] + 1440*w^2*(-1 + z^2)^2*G[0, 0, 1, 0, z] - 
   1440*w^2*(-1 + z^2)^2*G[0, 0, 1, 1, z] - 720*w^2*(1 + z^2)^2*
    G[0, 0, -z^(-1), -1, w] + 720*w^2*(1 + z^2)^2*G[0, 0, -z^(-1), 0, w] - 
   720*w^2*(1 + z^2)^2*G[0, 0, -z^(-1), 1, w] - 
   720*w^2*(1 + z^2)^2*G[0, 0, z^(-1), -1, w] + 
   720*w^2*(1 + z^2)^2*G[0, 0, z^(-1), 0, w] - 720*w^2*(1 + z^2)^2*
    G[0, 0, z^(-1), 1, w] + 720*w^2*(1 + z^2)^2*G[0, 0, -z, -1, w] - 
   720*w^2*(1 + z^2)^2*G[0, 0, -z, 0, w] + 720*w^2*(1 + z^2)^2*
    G[0, 0, -z, 1, w] + 720*w^2*(1 + z^2)^2*G[0, 0, z, -1, w] - 
   720*w^2*(1 + z^2)^2*G[0, 0, z, 0, w] + 720*w^2*(1 + z^2)^2*
    G[0, 0, z, 1, w] + 5760*w^2*z^2*G[0, -I, -z^(-1), -1, w] - 
   5760*w^2*z^2*G[0, -I, -z^(-1), 0, w] + 
   5760*w^2*z^2*G[0, -I, -z^(-1), 1, w] + 
   5760*w^2*z^2*G[0, -I, z^(-1), -1, w] - 
   5760*w^2*z^2*G[0, -I, z^(-1), 0, w] + 
   5760*w^2*z^2*G[0, -I, z^(-1), 1, w] - 5760*w^2*z^2*G[0, -I, -z, -1, w] + 
   5760*w^2*z^2*G[0, -I, -z, 0, w] - 5760*w^2*z^2*G[0, -I, -z, 1, w] - 
   5760*w^2*z^2*G[0, -I, z, -1, w] + 5760*w^2*z^2*G[0, -I, z, 0, w] - 
   5760*w^2*z^2*G[0, -I, z, 1, w] + 5760*w^2*z^2*G[0, I, -z^(-1), -1, w] - 
   5760*w^2*z^2*G[0, I, -z^(-1), 0, w] + 
   5760*w^2*z^2*G[0, I, -z^(-1), 1, w] + 
   5760*w^2*z^2*G[0, I, z^(-1), -1, w] - 5760*w^2*z^2*G[0, I, z^(-1), 0, w] + 
   5760*w^2*z^2*G[0, I, z^(-1), 1, w] - 5760*w^2*z^2*G[0, I, -z, -1, w] + 
   5760*w^2*z^2*G[0, I, -z, 0, w] - 5760*w^2*z^2*G[0, I, -z, 1, w] - 
   5760*w^2*z^2*G[0, I, z, -1, w] + 5760*w^2*z^2*G[0, I, z, 0, w] - 
   5760*w^2*z^2*G[0, I, z, 1, w] - 720*w^2*(-1 + z^2)^2*
    G[0, -z^(-1), -1, 0, w] - 720*w^2*(-1 + z^2)^2*G[0, -z^(-1), 0, -1, w] + 
   1440*w^2*(1 + z^4)*G[0, -z^(-1), 0, 0, w] - 720*w^2*(-1 + z^2)^2*
    G[0, -z^(-1), 0, 1, w] - 720*w^2*(-1 + z^2)^2*G[0, -z^(-1), 1, 0, w] - 
   2880*w^2*z^2*G[0, -z^(-1), z^(-1), -1, w] + 
   2880*w^2*z^2*G[0, -z^(-1), z^(-1), 0, w] - 
   2880*w^2*z^2*G[0, -z^(-1), z^(-1), 1, w] + 
   2880*w^2*z^2*G[0, -z^(-1), z, -1, w] - 
   2880*w^2*z^2*G[0, -z^(-1), z, 0, w] + 
   2880*w^2*z^2*G[0, -z^(-1), z, 1, w] - 720*w^2*(-1 + z^2)^2*
    G[0, z^(-1), -1, 0, w] - 720*w^2*(-1 + z^2)^2*G[0, z^(-1), 0, -1, w] + 
   1440*w^2*(1 + z^4)*G[0, z^(-1), 0, 0, w] - 720*w^2*(-1 + z^2)^2*
    G[0, z^(-1), 0, 1, w] - 720*w^2*(-1 + z^2)^2*G[0, z^(-1), 1, 0, w] - 
   2880*w^2*z^2*G[0, z^(-1), -z^(-1), -1, w] + 
   2880*w^2*z^2*G[0, z^(-1), -z^(-1), 0, w] - 
   2880*w^2*z^2*G[0, z^(-1), -z^(-1), 1, w] + 
   2880*w^2*z^2*G[0, z^(-1), -z, -1, w] - 
   2880*w^2*z^2*G[0, z^(-1), -z, 0, w] + 
   2880*w^2*z^2*G[0, z^(-1), -z, 1, w] + 720*w^2*(-1 + z^2)^2*
    G[0, -z, -1, 0, w] + 720*w^2*(-1 + z^2)^2*G[0, -z, 0, -1, w] - 
   1440*w^2*(1 + z^4)*G[0, -z, 0, 0, w] + 720*w^2*(-1 + z^2)^2*
    G[0, -z, 0, 1, w] + 720*w^2*(-1 + z^2)^2*G[0, -z, 1, 0, w] - 
   2880*w^2*z^2*G[0, -z, z^(-1), -1, w] + 
   2880*w^2*z^2*G[0, -z, z^(-1), 0, w] - 
   2880*w^2*z^2*G[0, -z, z^(-1), 1, w] + 2880*w^2*z^2*G[0, -z, z, -1, w] - 
   2880*w^2*z^2*G[0, -z, z, 0, w] + 2880*w^2*z^2*G[0, -z, z, 1, w] + 
   720*w^2*(-1 + z^2)^2*G[0, z, -1, 0, w] + 720*w^2*(-1 + z^2)^2*
    G[0, z, 0, -1, w] - 1440*w^2*(1 + z^4)*G[0, z, 0, 0, w] + 
   720*w^2*(-1 + z^2)^2*G[0, z, 0, 1, w] + 720*w^2*(-1 + z^2)^2*
    G[0, z, 1, 0, w] - 2880*w^2*z^2*G[0, z, -z^(-1), -1, w] + 
   2880*w^2*z^2*G[0, z, -z^(-1), 0, w] - 
   2880*w^2*z^2*G[0, z, -z^(-1), 1, w] + 2880*w^2*z^2*G[0, z, -z, -1, w] - 
   2880*w^2*z^2*G[0, z, -z, 0, w] + 2880*w^2*z^2*G[0, z, -z, 1, w] + 
   1440*w^2*(-1 + z^2)^2*G[1, 0, -1, -1, z] - 1440*w^2*(-1 + z^2)^2*
    G[1, 0, -1, 0, z] + 1440*w^2*(-1 + z^2)^2*G[1, 0, -1, 1, z] - 
   1440*w^2*(-1 + z^2)^2*G[1, 0, 0, -1, z] + 1440*w^2*(-1 + z^2)^2*
    G[1, 0, 0, 0, z] - 1440*w^2*(-1 + z^2)^2*G[1, 0, 0, 1, z] + 
   1440*w^2*(-1 + z^2)^2*G[1, 0, 1, -1, z] - 1440*w^2*(-1 + z^2)^2*
    G[1, 0, 1, 0, z] + 1440*w^2*(-1 + z^2)^2*G[1, 0, 1, 1, z] + 
   720*w^2*(-1 + z^2)^2*G[1, 0, -z^(-1), -1, w] - 
   720*w^2*(-1 + z^2)^2*G[1, 0, -z^(-1), 0, w] + 
   720*w^2*(-1 + z^2)^2*G[1, 0, -z^(-1), 1, w] + 
   720*w^2*(-1 + z^2)^2*G[1, 0, z^(-1), -1, w] - 
   720*w^2*(-1 + z^2)^2*G[1, 0, z^(-1), 0, w] + 
   720*w^2*(-1 + z^2)^2*G[1, 0, z^(-1), 1, w] - 
   720*w^2*(-1 + z^2)^2*G[1, 0, -z, -1, w] + 720*w^2*(-1 + z^2)^2*
    G[1, 0, -z, 0, w] - 720*w^2*(-1 + z^2)^2*G[1, 0, -z, 1, w] - 
   720*w^2*(-1 + z^2)^2*G[1, 0, z, -1, w] + 720*w^2*(-1 + z^2)^2*
    G[1, 0, z, 0, w] - 720*w^2*(-1 + z^2)^2*G[1, 0, z, 1, w] + 
   720*w^2*(-1 + z^2)^2*G[1, -z^(-1), -1, 0, w] + 
   720*w^2*(-1 + z^2)^2*G[1, -z^(-1), 0, -1, w] - 
   1440*w^2*(-1 + z^2)^2*G[1, -z^(-1), 0, 0, w] + 
   720*w^2*(-1 + z^2)^2*G[1, -z^(-1), 0, 1, w] + 
   720*w^2*(-1 + z^2)^2*G[1, -z^(-1), 1, 0, w] + 
   720*w^2*(-1 + z^2)^2*G[1, z^(-1), -1, 0, w] + 
   720*w^2*(-1 + z^2)^2*G[1, z^(-1), 0, -1, w] - 
   1440*w^2*(-1 + z^2)^2*G[1, z^(-1), 0, 0, w] + 
   720*w^2*(-1 + z^2)^2*G[1, z^(-1), 0, 1, w] + 
   720*w^2*(-1 + z^2)^2*G[1, z^(-1), 1, 0, w] - 
   720*w^2*(-1 + z^2)^2*G[1, -z, -1, 0, w] - 720*w^2*(-1 + z^2)^2*
    G[1, -z, 0, -1, w] + 1440*w^2*(-1 + z^2)^2*G[1, -z, 0, 0, w] - 
   720*w^2*(-1 + z^2)^2*G[1, -z, 0, 1, w] - 720*w^2*(-1 + z^2)^2*
    G[1, -z, 1, 0, w] - 720*w^2*(-1 + z^2)^2*G[1, z, -1, 0, w] - 
   720*w^2*(-1 + z^2)^2*G[1, z, 0, -1, w] + 1440*w^2*(-1 + z^2)^2*
    G[1, z, 0, 0, w] - 720*w^2*(-1 + z^2)^2*G[1, z, 0, 1, w] - 
   720*w^2*(-1 + z^2)^2*G[1, z, 1, 0, w] + 1080*w^2*(-1 + z^4)*Zeta[3] + 
   360*G[-1, z]*(-1 + 2*w^2 - w^4 + z^4 - 2*w^2*z^4 + w^4*z^4 + 
     2*(-1 + w^2)*z*(z + w^2*z - w*(1 + z^2))*G[z^(-1), w] - 
     2*(-1 + w^2)*z*(w + z + w^2*z + w*z^2)*G[-z, w] - 2*w*z*G[z, w] + 
     2*w^3*z*G[z, w] + 2*z^2*G[z, w] - 2*w^4*z^2*G[z, w] - 2*w*z^3*G[z, w] + 
     2*w^3*z^3*G[z, w] - 2*w^2*G[0, -z^(-1), w] + 
     4*w^4*z^2*G[0, -z^(-1), w] - 2*w^2*z^4*G[0, -z^(-1), w] - 
     2*w^2*G[0, z^(-1), w] + 4*w^4*z^2*G[0, z^(-1), w] - 
     2*w^2*z^4*G[0, z^(-1), w] + 2*w^2*G[0, -z, w] - 4*w^4*z^2*G[0, -z, w] + 
     2*w^2*z^4*G[0, -z, w] + 2*w^2*G[0, z, w] - 4*w^4*z^2*G[0, z, w] + 
     2*w^2*z^4*G[0, z, w] + 4*z^2*G[-I, -z^(-1), w] - 
     4*w^4*z^2*G[-I, -z^(-1), w] + 4*z^2*G[-I, z^(-1), w] - 
     4*w^4*z^2*G[-I, z^(-1), w] - 4*z^2*G[-I, -z, w] + 
     4*w^4*z^2*G[-I, -z, w] - 4*z^2*G[-I, z, w] + 4*w^4*z^2*G[-I, z, w] + 
     4*z^2*G[I, -z^(-1), w] - 4*w^4*z^2*G[I, -z^(-1), w] + 
     4*z^2*G[I, z^(-1), w] - 4*w^4*z^2*G[I, z^(-1), w] - 4*z^2*G[I, -z, w] + 
     4*w^4*z^2*G[I, -z, w] - 4*z^2*G[I, z, w] + 4*w^4*z^2*G[I, z, w] - 
     2*w^2*G[-z^(-1), 0, w] + 2*z^2*G[-z^(-1), 0, w] + 
     2*w^4*z^2*G[-z^(-1), 0, w] - 2*w^2*z^4*G[-z^(-1), 0, w] - 
     2*w^2*G[-z^(-1), z^(-1), w] - 2*z^2*G[-z^(-1), z^(-1), w] + 
     2*w^4*z^2*G[-z^(-1), z^(-1), w] + 2*w^2*z^4*G[-z^(-1), z^(-1), w] + 
     2*w^2*G[-z^(-1), z, w] + 2*z^2*G[-z^(-1), z, w] - 
     2*w^4*z^2*G[-z^(-1), z, w] - 2*w^2*z^4*G[-z^(-1), z, w] - 
     2*w^2*G[z^(-1), 0, w] + 2*z^2*G[z^(-1), 0, w] + 
     2*w^4*z^2*G[z^(-1), 0, w] - 2*w^2*z^4*G[z^(-1), 0, w] - 
     2*w^2*G[z^(-1), -z^(-1), w] - 2*z^2*G[z^(-1), -z^(-1), w] + 
     2*w^4*z^2*G[z^(-1), -z^(-1), w] + 2*w^2*z^4*G[z^(-1), -z^(-1), w] + 
     2*w^2*G[z^(-1), -z, w] + 2*z^2*G[z^(-1), -z, w] - 
     2*w^4*z^2*G[z^(-1), -z, w] - 2*w^2*z^4*G[z^(-1), -z, w] + 
     2*w^2*G[-z, 0, w] - 2*z^2*G[-z, 0, w] - 2*w^4*z^2*G[-z, 0, w] + 
     2*w^2*z^4*G[-z, 0, w] + 2*w^2*G[-z, z^(-1), w] - 
     2*z^2*G[-z, z^(-1), w] + 2*w^4*z^2*G[-z, z^(-1), w] - 
     2*w^2*z^4*G[-z, z^(-1), w] - 2*w^2*G[-z, z, w] + 2*z^2*G[-z, z, w] - 
     2*w^4*z^2*G[-z, z, w] + 2*w^2*z^4*G[-z, z, w] + 2*w^2*G[z, 0, w] - 
     2*z^2*G[z, 0, w] - 2*w^4*z^2*G[z, 0, w] + 2*w^2*z^4*G[z, 0, w] + 
     2*w^2*G[z, -z^(-1), w] - 2*z^2*G[z, -z^(-1), w] + 
     2*w^4*z^2*G[z, -z^(-1), w] - 2*w^2*z^4*G[z, -z^(-1), w] - 
     2*w^2*G[z, -z, w] + 2*z^2*G[z, -z, w] - 2*w^4*z^2*G[z, -z, w] + 
     2*w^2*z^4*G[z, -z, w] - 2*w^2*G[-1, 0, -z^(-1), w] + 
     4*w^2*z^2*G[-1, 0, -z^(-1), w] - 2*w^2*z^4*G[-1, 0, -z^(-1), w] - 
     2*w^2*G[-1, 0, z^(-1), w] + 4*w^2*z^2*G[-1, 0, z^(-1), w] - 
     2*w^2*z^4*G[-1, 0, z^(-1), w] + 2*w^2*G[-1, 0, -z, w] - 
     4*w^2*z^2*G[-1, 0, -z, w] + 2*w^2*z^4*G[-1, 0, -z, w] + 
     2*w^2*G[-1, 0, z, w] - 4*w^2*z^2*G[-1, 0, z, w] + 
     2*w^2*z^4*G[-1, 0, z, w] - 2*w^2*G[-1, -z^(-1), 0, w] + 
     4*w^2*z^2*G[-1, -z^(-1), 0, w] - 2*w^2*z^4*G[-1, -z^(-1), 0, w] - 
     2*w^2*G[-1, z^(-1), 0, w] + 4*w^2*z^2*G[-1, z^(-1), 0, w] - 
     2*w^2*z^4*G[-1, z^(-1), 0, w] + 2*w^2*G[-1, -z, 0, w] - 
     4*w^2*z^2*G[-1, -z, 0, w] + 2*w^2*z^4*G[-1, -z, 0, w] + 
     2*w^2*G[-1, z, 0, w] - 4*w^2*z^2*G[-1, z, 0, w] + 
     2*w^2*z^4*G[-1, z, 0, w] + 2*w^2*G[0, 0, -z^(-1), w] + 
     4*w^2*z^2*G[0, 0, -z^(-1), w] + 2*w^2*z^4*G[0, 0, -z^(-1), w] + 
     2*w^2*G[0, 0, z^(-1), w] + 4*w^2*z^2*G[0, 0, z^(-1), w] + 
     2*w^2*z^4*G[0, 0, z^(-1), w] - 2*w^2*G[0, 0, -z, w] - 
     4*w^2*z^2*G[0, 0, -z, w] - 2*w^2*z^4*G[0, 0, -z, w] - 
     2*w^2*G[0, 0, z, w] - 4*w^2*z^2*G[0, 0, z, w] - 
     2*w^2*z^4*G[0, 0, z, w] - 16*w^2*z^2*G[0, -I, -z^(-1), w] - 
     16*w^2*z^2*G[0, -I, z^(-1), w] + 16*w^2*z^2*G[0, -I, -z, w] + 
     16*w^2*z^2*G[0, -I, z, w] - 16*w^2*z^2*G[0, I, -z^(-1), w] - 
     16*w^2*z^2*G[0, I, z^(-1), w] + 16*w^2*z^2*G[0, I, -z, w] + 
     16*w^2*z^2*G[0, I, z, w] + 2*w^2*G[0, -z^(-1), 0, w] - 
     4*w^2*z^2*G[0, -z^(-1), 0, w] + 2*w^2*z^4*G[0, -z^(-1), 0, w] + 
     8*w^2*z^2*G[0, -z^(-1), z^(-1), w] - 8*w^2*z^2*G[0, -z^(-1), z, w] + 
     2*w^2*G[0, z^(-1), 0, w] - 4*w^2*z^2*G[0, z^(-1), 0, w] + 
     2*w^2*z^4*G[0, z^(-1), 0, w] + 8*w^2*z^2*G[0, z^(-1), -z^(-1), w] - 
     8*w^2*z^2*G[0, z^(-1), -z, w] - 2*w^2*G[0, -z, 0, w] + 
     4*w^2*z^2*G[0, -z, 0, w] - 2*w^2*z^4*G[0, -z, 0, w] + 
     8*w^2*z^2*G[0, -z, z^(-1), w] - 8*w^2*z^2*G[0, -z, z, w] - 
     2*w^2*G[0, z, 0, w] + 4*w^2*z^2*G[0, z, 0, w] - 
     2*w^2*z^4*G[0, z, 0, w] + 8*w^2*z^2*G[0, z, -z^(-1), w] - 
     8*w^2*z^2*G[0, z, -z, w] - 2*w^2*G[1, 0, -z^(-1), w] + 
     4*w^2*z^2*G[1, 0, -z^(-1), w] - 2*w^2*z^4*G[1, 0, -z^(-1), w] - 
     2*w^2*G[1, 0, z^(-1), w] + 4*w^2*z^2*G[1, 0, z^(-1), w] - 
     2*w^2*z^4*G[1, 0, z^(-1), w] + 2*w^2*G[1, 0, -z, w] - 
     4*w^2*z^2*G[1, 0, -z, w] + 2*w^2*z^4*G[1, 0, -z, w] + 
     2*w^2*G[1, 0, z, w] - 4*w^2*z^2*G[1, 0, z, w] + 
     2*w^2*z^4*G[1, 0, z, w] - 2*w^2*G[1, -z^(-1), 0, w] + 
     4*w^2*z^2*G[1, -z^(-1), 0, w] - 2*w^2*z^4*G[1, -z^(-1), 0, w] - 
     2*w^2*G[1, z^(-1), 0, w] + 4*w^2*z^2*G[1, z^(-1), 0, w] - 
     2*w^2*z^4*G[1, z^(-1), 0, w] + 2*w^2*G[1, -z, 0, w] - 
     4*w^2*z^2*G[1, -z, 0, w] + 2*w^2*z^4*G[1, -z, 0, w] + 
     2*w^2*G[1, z, 0, w] - 4*w^2*z^2*G[1, z, 0, w] + 
     2*w^2*z^4*G[1, z, 0, w] - w^2*Zeta[3] + 2*w^2*z^2*Zeta[3] - 
     w^2*z^4*Zeta[3]) + 360*G[1, z]*(-1 + 2*w^2 - w^4 + z^4 - 2*w^2*z^4 + 
     w^4*z^4 + 2*(-1 + w^2)*z*(z + w^2*z - w*(1 + z^2))*G[z^(-1), w] - 
     2*(-1 + w^2)*z*(w + z + w^2*z + w*z^2)*G[-z, w] - 2*w*z*G[z, w] + 
     2*w^3*z*G[z, w] + 2*z^2*G[z, w] - 2*w^4*z^2*G[z, w] - 2*w*z^3*G[z, w] + 
     2*w^3*z^3*G[z, w] - 2*w^2*G[0, -z^(-1), w] + 
     4*w^4*z^2*G[0, -z^(-1), w] - 2*w^2*z^4*G[0, -z^(-1), w] - 
     2*w^2*G[0, z^(-1), w] + 4*w^4*z^2*G[0, z^(-1), w] - 
     2*w^2*z^4*G[0, z^(-1), w] + 2*w^2*G[0, -z, w] - 4*w^4*z^2*G[0, -z, w] + 
     2*w^2*z^4*G[0, -z, w] + 2*w^2*G[0, z, w] - 4*w^4*z^2*G[0, z, w] + 
     2*w^2*z^4*G[0, z, w] + 4*z^2*G[-I, -z^(-1), w] - 
     4*w^4*z^2*G[-I, -z^(-1), w] + 4*z^2*G[-I, z^(-1), w] - 
     4*w^4*z^2*G[-I, z^(-1), w] - 4*z^2*G[-I, -z, w] + 
     4*w^4*z^2*G[-I, -z, w] - 4*z^2*G[-I, z, w] + 4*w^4*z^2*G[-I, z, w] + 
     4*z^2*G[I, -z^(-1), w] - 4*w^4*z^2*G[I, -z^(-1), w] + 
     4*z^2*G[I, z^(-1), w] - 4*w^4*z^2*G[I, z^(-1), w] - 4*z^2*G[I, -z, w] + 
     4*w^4*z^2*G[I, -z, w] - 4*z^2*G[I, z, w] + 4*w^4*z^2*G[I, z, w] - 
     2*w^2*G[-z^(-1), 0, w] + 2*z^2*G[-z^(-1), 0, w] + 
     2*w^4*z^2*G[-z^(-1), 0, w] - 2*w^2*z^4*G[-z^(-1), 0, w] - 
     2*w^2*G[-z^(-1), z^(-1), w] - 2*z^2*G[-z^(-1), z^(-1), w] + 
     2*w^4*z^2*G[-z^(-1), z^(-1), w] + 2*w^2*z^4*G[-z^(-1), z^(-1), w] + 
     2*w^2*G[-z^(-1), z, w] + 2*z^2*G[-z^(-1), z, w] - 
     2*w^4*z^2*G[-z^(-1), z, w] - 2*w^2*z^4*G[-z^(-1), z, w] - 
     2*w^2*G[z^(-1), 0, w] + 2*z^2*G[z^(-1), 0, w] + 
     2*w^4*z^2*G[z^(-1), 0, w] - 2*w^2*z^4*G[z^(-1), 0, w] - 
     2*w^2*G[z^(-1), -z^(-1), w] - 2*z^2*G[z^(-1), -z^(-1), w] + 
     2*w^4*z^2*G[z^(-1), -z^(-1), w] + 2*w^2*z^4*G[z^(-1), -z^(-1), w] + 
     2*w^2*G[z^(-1), -z, w] + 2*z^2*G[z^(-1), -z, w] - 
     2*w^4*z^2*G[z^(-1), -z, w] - 2*w^2*z^4*G[z^(-1), -z, w] + 
     2*w^2*G[-z, 0, w] - 2*z^2*G[-z, 0, w] - 2*w^4*z^2*G[-z, 0, w] + 
     2*w^2*z^4*G[-z, 0, w] + 2*w^2*G[-z, z^(-1), w] - 
     2*z^2*G[-z, z^(-1), w] + 2*w^4*z^2*G[-z, z^(-1), w] - 
     2*w^2*z^4*G[-z, z^(-1), w] - 2*w^2*G[-z, z, w] + 2*z^2*G[-z, z, w] - 
     2*w^4*z^2*G[-z, z, w] + 2*w^2*z^4*G[-z, z, w] + 2*w^2*G[z, 0, w] - 
     2*z^2*G[z, 0, w] - 2*w^4*z^2*G[z, 0, w] + 2*w^2*z^4*G[z, 0, w] + 
     2*w^2*G[z, -z^(-1), w] - 2*z^2*G[z, -z^(-1), w] + 
     2*w^4*z^2*G[z, -z^(-1), w] - 2*w^2*z^4*G[z, -z^(-1), w] - 
     2*w^2*G[z, -z, w] + 2*z^2*G[z, -z, w] - 2*w^4*z^2*G[z, -z, w] + 
     2*w^2*z^4*G[z, -z, w] - 2*w^2*G[-1, 0, -z^(-1), w] + 
     4*w^2*z^2*G[-1, 0, -z^(-1), w] - 2*w^2*z^4*G[-1, 0, -z^(-1), w] - 
     2*w^2*G[-1, 0, z^(-1), w] + 4*w^2*z^2*G[-1, 0, z^(-1), w] - 
     2*w^2*z^4*G[-1, 0, z^(-1), w] + 2*w^2*G[-1, 0, -z, w] - 
     4*w^2*z^2*G[-1, 0, -z, w] + 2*w^2*z^4*G[-1, 0, -z, w] + 
     2*w^2*G[-1, 0, z, w] - 4*w^2*z^2*G[-1, 0, z, w] + 
     2*w^2*z^4*G[-1, 0, z, w] - 2*w^2*G[-1, -z^(-1), 0, w] + 
     4*w^2*z^2*G[-1, -z^(-1), 0, w] - 2*w^2*z^4*G[-1, -z^(-1), 0, w] - 
     2*w^2*G[-1, z^(-1), 0, w] + 4*w^2*z^2*G[-1, z^(-1), 0, w] - 
     2*w^2*z^4*G[-1, z^(-1), 0, w] + 2*w^2*G[-1, -z, 0, w] - 
     4*w^2*z^2*G[-1, -z, 0, w] + 2*w^2*z^4*G[-1, -z, 0, w] + 
     2*w^2*G[-1, z, 0, w] - 4*w^2*z^2*G[-1, z, 0, w] + 
     2*w^2*z^4*G[-1, z, 0, w] + 2*w^2*G[0, 0, -z^(-1), w] + 
     4*w^2*z^2*G[0, 0, -z^(-1), w] + 2*w^2*z^4*G[0, 0, -z^(-1), w] + 
     2*w^2*G[0, 0, z^(-1), w] + 4*w^2*z^2*G[0, 0, z^(-1), w] + 
     2*w^2*z^4*G[0, 0, z^(-1), w] - 2*w^2*G[0, 0, -z, w] - 
     4*w^2*z^2*G[0, 0, -z, w] - 2*w^2*z^4*G[0, 0, -z, w] - 
     2*w^2*G[0, 0, z, w] - 4*w^2*z^2*G[0, 0, z, w] - 
     2*w^2*z^4*G[0, 0, z, w] - 16*w^2*z^2*G[0, -I, -z^(-1), w] - 
     16*w^2*z^2*G[0, -I, z^(-1), w] + 16*w^2*z^2*G[0, -I, -z, w] + 
     16*w^2*z^2*G[0, -I, z, w] - 16*w^2*z^2*G[0, I, -z^(-1), w] - 
     16*w^2*z^2*G[0, I, z^(-1), w] + 16*w^2*z^2*G[0, I, -z, w] + 
     16*w^2*z^2*G[0, I, z, w] + 2*w^2*G[0, -z^(-1), 0, w] - 
     4*w^2*z^2*G[0, -z^(-1), 0, w] + 2*w^2*z^4*G[0, -z^(-1), 0, w] + 
     8*w^2*z^2*G[0, -z^(-1), z^(-1), w] - 8*w^2*z^2*G[0, -z^(-1), z, w] + 
     2*w^2*G[0, z^(-1), 0, w] - 4*w^2*z^2*G[0, z^(-1), 0, w] + 
     2*w^2*z^4*G[0, z^(-1), 0, w] + 8*w^2*z^2*G[0, z^(-1), -z^(-1), w] - 
     8*w^2*z^2*G[0, z^(-1), -z, w] - 2*w^2*G[0, -z, 0, w] + 
     4*w^2*z^2*G[0, -z, 0, w] - 2*w^2*z^4*G[0, -z, 0, w] + 
     8*w^2*z^2*G[0, -z, z^(-1), w] - 8*w^2*z^2*G[0, -z, z, w] - 
     2*w^2*G[0, z, 0, w] + 4*w^2*z^2*G[0, z, 0, w] - 
     2*w^2*z^4*G[0, z, 0, w] + 8*w^2*z^2*G[0, z, -z^(-1), w] - 
     8*w^2*z^2*G[0, z, -z, w] - 2*w^2*G[1, 0, -z^(-1), w] + 
     4*w^2*z^2*G[1, 0, -z^(-1), w] - 2*w^2*z^4*G[1, 0, -z^(-1), w] - 
     2*w^2*G[1, 0, z^(-1), w] + 4*w^2*z^2*G[1, 0, z^(-1), w] - 
     2*w^2*z^4*G[1, 0, z^(-1), w] + 2*w^2*G[1, 0, -z, w] - 
     4*w^2*z^2*G[1, 0, -z, w] + 2*w^2*z^4*G[1, 0, -z, w] + 
     2*w^2*G[1, 0, z, w] - 4*w^2*z^2*G[1, 0, z, w] + 
     2*w^2*z^4*G[1, 0, z, w] - 2*w^2*G[1, -z^(-1), 0, w] + 
     4*w^2*z^2*G[1, -z^(-1), 0, w] - 2*w^2*z^4*G[1, -z^(-1), 0, w] - 
     2*w^2*G[1, z^(-1), 0, w] + 4*w^2*z^2*G[1, z^(-1), 0, w] - 
     2*w^2*z^4*G[1, z^(-1), 0, w] + 2*w^2*G[1, -z, 0, w] - 
     4*w^2*z^2*G[1, -z, 0, w] + 2*w^2*z^4*G[1, -z, 0, w] + 
     2*w^2*G[1, z, 0, w] - 4*w^2*z^2*G[1, z, 0, w] + 
     2*w^2*z^4*G[1, z, 0, w] - w^2*Zeta[3] + 2*w^2*z^2*Zeta[3] - 
     w^2*z^4*Zeta[3]) - 120*G[0, z]*(-3 + 6*w^2 - 2*Pi^2*w^2 - 3*w^4 + 
     3*z^4 - 6*w^2*z^4 + 2*Pi^2*w^2*z^4 + 3*w^4*z^4 + 
     6*(-1 + w^2)*z*(z + w^2*z - w*(1 + z^2))*G[z^(-1), w] - 
     6*(-1 + w^2)*z*(w + z + w^2*z + w*z^2)*G[-z, w] - 6*w*z*G[z, w] + 
     6*w^3*z*G[z, w] + 6*z^2*G[z, w] - 6*w^4*z^2*G[z, w] - 6*w*z^3*G[z, w] + 
     6*w^3*z^3*G[z, w] - 6*w^2*G[0, -z^(-1), w] + 
     12*w^4*z^2*G[0, -z^(-1), w] - 6*w^2*z^4*G[0, -z^(-1), w] - 
     6*w^2*G[0, z^(-1), w] + 12*w^4*z^2*G[0, z^(-1), w] - 
     6*w^2*z^4*G[0, z^(-1), w] + 6*w^2*G[0, -z, w] - 12*w^4*z^2*G[0, -z, w] + 
     6*w^2*z^4*G[0, -z, w] + 6*w^2*G[0, z, w] - 12*w^4*z^2*G[0, z, w] + 
     6*w^2*z^4*G[0, z, w] + 12*z^2*G[-I, -z^(-1), w] - 
     12*w^4*z^2*G[-I, -z^(-1), w] + 12*z^2*G[-I, z^(-1), w] - 
     12*w^4*z^2*G[-I, z^(-1), w] - 12*z^2*G[-I, -z, w] + 
     12*w^4*z^2*G[-I, -z, w] - 12*z^2*G[-I, z, w] + 12*w^4*z^2*G[-I, z, w] + 
     12*z^2*G[I, -z^(-1), w] - 12*w^4*z^2*G[I, -z^(-1), w] + 
     12*z^2*G[I, z^(-1), w] - 12*w^4*z^2*G[I, z^(-1), w] - 
     12*z^2*G[I, -z, w] + 12*w^4*z^2*G[I, -z, w] - 12*z^2*G[I, z, w] + 
     12*w^4*z^2*G[I, z, w] - 6*w^2*G[-z^(-1), 0, w] + 
     6*z^2*G[-z^(-1), 0, w] + 6*w^4*z^2*G[-z^(-1), 0, w] - 
     6*w^2*z^4*G[-z^(-1), 0, w] - 6*w^2*G[-z^(-1), z^(-1), w] - 
     6*z^2*G[-z^(-1), z^(-1), w] + 6*w^4*z^2*G[-z^(-1), z^(-1), w] + 
     6*w^2*z^4*G[-z^(-1), z^(-1), w] + 6*w^2*G[-z^(-1), z, w] + 
     6*z^2*G[-z^(-1), z, w] - 6*w^4*z^2*G[-z^(-1), z, w] - 
     6*w^2*z^4*G[-z^(-1), z, w] - 6*w^2*G[z^(-1), 0, w] + 
     6*z^2*G[z^(-1), 0, w] + 6*w^4*z^2*G[z^(-1), 0, w] - 
     6*w^2*z^4*G[z^(-1), 0, w] - 6*w^2*G[z^(-1), -z^(-1), w] - 
     6*z^2*G[z^(-1), -z^(-1), w] + 6*w^4*z^2*G[z^(-1), -z^(-1), w] + 
     6*w^2*z^4*G[z^(-1), -z^(-1), w] + 6*w^2*G[z^(-1), -z, w] + 
     6*z^2*G[z^(-1), -z, w] - 6*w^4*z^2*G[z^(-1), -z, w] - 
     6*w^2*z^4*G[z^(-1), -z, w] + 6*w^2*G[-z, 0, w] - 6*z^2*G[-z, 0, w] - 
     6*w^4*z^2*G[-z, 0, w] + 6*w^2*z^4*G[-z, 0, w] + 6*w^2*G[-z, z^(-1), w] - 
     6*z^2*G[-z, z^(-1), w] + 6*w^4*z^2*G[-z, z^(-1), w] - 
     6*w^2*z^4*G[-z, z^(-1), w] - 6*w^2*G[-z, z, w] + 6*z^2*G[-z, z, w] - 
     6*w^4*z^2*G[-z, z, w] + 6*w^2*z^4*G[-z, z, w] + 6*w^2*G[z, 0, w] - 
     6*z^2*G[z, 0, w] - 6*w^4*z^2*G[z, 0, w] + 6*w^2*z^4*G[z, 0, w] + 
     6*w^2*G[z, -z^(-1), w] - 6*z^2*G[z, -z^(-1), w] + 
     6*w^4*z^2*G[z, -z^(-1), w] - 6*w^2*z^4*G[z, -z^(-1), w] - 
     6*w^2*G[z, -z, w] + 6*z^2*G[z, -z, w] - 6*w^4*z^2*G[z, -z, w] + 
     6*w^2*z^4*G[z, -z, w] - 6*w^2*G[-1, 0, -z^(-1), w] + 
     12*w^2*z^2*G[-1, 0, -z^(-1), w] - 6*w^2*z^4*G[-1, 0, -z^(-1), w] - 
     6*w^2*G[-1, 0, z^(-1), w] + 12*w^2*z^2*G[-1, 0, z^(-1), w] - 
     6*w^2*z^4*G[-1, 0, z^(-1), w] + 6*w^2*G[-1, 0, -z, w] - 
     12*w^2*z^2*G[-1, 0, -z, w] + 6*w^2*z^4*G[-1, 0, -z, w] + 
     6*w^2*G[-1, 0, z, w] - 12*w^2*z^2*G[-1, 0, z, w] + 
     6*w^2*z^4*G[-1, 0, z, w] - 6*w^2*G[-1, -z^(-1), 0, w] + 
     12*w^2*z^2*G[-1, -z^(-1), 0, w] - 6*w^2*z^4*G[-1, -z^(-1), 0, w] - 
     6*w^2*G[-1, z^(-1), 0, w] + 12*w^2*z^2*G[-1, z^(-1), 0, w] - 
     6*w^2*z^4*G[-1, z^(-1), 0, w] + 6*w^2*G[-1, -z, 0, w] - 
     12*w^2*z^2*G[-1, -z, 0, w] + 6*w^2*z^4*G[-1, -z, 0, w] + 
     6*w^2*G[-1, z, 0, w] - 12*w^2*z^2*G[-1, z, 0, w] + 
     6*w^2*z^4*G[-1, z, 0, w] + 6*w^2*G[0, 0, -z^(-1), w] + 
     12*w^2*z^2*G[0, 0, -z^(-1), w] + 6*w^2*z^4*G[0, 0, -z^(-1), w] + 
     6*w^2*G[0, 0, z^(-1), w] + 12*w^2*z^2*G[0, 0, z^(-1), w] + 
     6*w^2*z^4*G[0, 0, z^(-1), w] - 6*w^2*G[0, 0, -z, w] - 
     12*w^2*z^2*G[0, 0, -z, w] - 6*w^2*z^4*G[0, 0, -z, w] - 
     6*w^2*G[0, 0, z, w] - 12*w^2*z^2*G[0, 0, z, w] - 
     6*w^2*z^4*G[0, 0, z, w] - 48*w^2*z^2*G[0, -I, -z^(-1), w] - 
     48*w^2*z^2*G[0, -I, z^(-1), w] + 48*w^2*z^2*G[0, -I, -z, w] + 
     48*w^2*z^2*G[0, -I, z, w] - 48*w^2*z^2*G[0, I, -z^(-1), w] - 
     48*w^2*z^2*G[0, I, z^(-1), w] + 48*w^2*z^2*G[0, I, -z, w] + 
     48*w^2*z^2*G[0, I, z, w] + 6*w^2*G[0, -z^(-1), 0, w] - 
     12*w^2*z^2*G[0, -z^(-1), 0, w] + 6*w^2*z^4*G[0, -z^(-1), 0, w] + 
     24*w^2*z^2*G[0, -z^(-1), z^(-1), w] - 24*w^2*z^2*G[0, -z^(-1), z, w] + 
     6*w^2*G[0, z^(-1), 0, w] - 12*w^2*z^2*G[0, z^(-1), 0, w] + 
     6*w^2*z^4*G[0, z^(-1), 0, w] + 24*w^2*z^2*G[0, z^(-1), -z^(-1), w] - 
     24*w^2*z^2*G[0, z^(-1), -z, w] - 6*w^2*G[0, -z, 0, w] + 
     12*w^2*z^2*G[0, -z, 0, w] - 6*w^2*z^4*G[0, -z, 0, w] + 
     24*w^2*z^2*G[0, -z, z^(-1), w] - 24*w^2*z^2*G[0, -z, z, w] - 
     6*w^2*G[0, z, 0, w] + 12*w^2*z^2*G[0, z, 0, w] - 
     6*w^2*z^4*G[0, z, 0, w] + 24*w^2*z^2*G[0, z, -z^(-1), w] - 
     24*w^2*z^2*G[0, z, -z, w] - 6*w^2*G[1, 0, -z^(-1), w] + 
     12*w^2*z^2*G[1, 0, -z^(-1), w] - 6*w^2*z^4*G[1, 0, -z^(-1), w] - 
     6*w^2*G[1, 0, z^(-1), w] + 12*w^2*z^2*G[1, 0, z^(-1), w] - 
     6*w^2*z^4*G[1, 0, z^(-1), w] + 6*w^2*G[1, 0, -z, w] - 
     12*w^2*z^2*G[1, 0, -z, w] + 6*w^2*z^4*G[1, 0, -z, w] + 
     6*w^2*G[1, 0, z, w] - 12*w^2*z^2*G[1, 0, z, w] + 
     6*w^2*z^4*G[1, 0, z, w] - 6*w^2*G[1, -z^(-1), 0, w] + 
     12*w^2*z^2*G[1, -z^(-1), 0, w] - 6*w^2*z^4*G[1, -z^(-1), 0, w] - 
     6*w^2*G[1, z^(-1), 0, w] + 12*w^2*z^2*G[1, z^(-1), 0, w] - 
     6*w^2*z^4*G[1, z^(-1), 0, w] + 6*w^2*G[1, -z, 0, w] - 
     12*w^2*z^2*G[1, -z, 0, w] + 6*w^2*z^4*G[1, -z, 0, w] + 
     6*w^2*G[1, z, 0, w] - 12*w^2*z^2*G[1, z, 0, w] + 
     6*w^2*z^4*G[1, z, 0, w] + 6*w^2*Zeta[3] - 12*w^2*z^2*Zeta[3] + 
     6*w^2*z^4*Zeta[3])))/(mphi^2*Pi^2*(-1 + w^2)^4*(1 + z^2)^3)


==> anc/massive_mediator/LO_amplitude/quark_channel/README <==
**** LO-Contribution to DM DM -> q qbar ****

     - eps: dimensional regulator (d=4-2*eps)
     - fdelta[ij] :  i, j are color indices of the fundamental representation of SU(3)
     - mphi: mediator mass
     - mq: quark mass
     - w and z:  see eq. (3.18) in paper
     - s: (p1+p2)^2
     - p_1^2 = p_2^2 = m_q^2

    "Amp1L_qq.m":
    -----------------------------------
    - Contains {\cal F}_{qq} from eq: (3.14) in the paper, leading order finite part


==> anc/massive_mediator/NLO_amplitude/IRdivergent.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, {(-4*Nc*x*((-1 + x)^2 - x*Log[x]^2))/(mphi^2*(-1 + x)^4), 
  (-2*(3*beta0*x + 18*Nc*x - 6*beta0*x^2 - 36*Nc*x^2 + 3*beta0*x^3 + 
     18*Nc*x^3 - 48*Nc*x^2*HPL[{-3}, x] + 6*Nc*x*Log[x] + 
     2*Nc*Pi^2*x^2*Log[x] - 6*Nc*x^3*Log[x] + 24*Nc*x^2*HPL[{-2}, x]*Log[x] - 
     3*beta0*x^2*Log[x]^2 - 6*Nc*x^2*Log[x]^2 - 2*Nc*x^2*Log[x]^3 + 
     6*Nc*x*Log[-2 + x^(-1) + x] - 12*Nc*x^2*Log[-2 + x^(-1) + x] + 
     6*Nc*x^3*Log[-2 + x^(-1) + x] - 6*Nc*x^2*Log[x]^2*Log[-2 + x^(-1) + x] + 
     36*Nc*x^2*Zeta[3]))/(3*mphi^2*(-1 + x)^4), 
  -1/9*(x*(54*beta0 + 252*Nc - 6*Nc*Pi^2 - 108*beta0*x - 504*Nc*x + 
      Nc*Pi^4*x + 54*beta0*x^2 + 252*Nc*x^2 + 6*Nc*Pi^2*x^2 - 
      144*beta0*x*HPL[{-3}, x] - 288*Nc*x*HPL[{-3}, x] + 72*Nc*HPL[{-2}, x] - 
      24*Nc*Pi^2*x*HPL[{-2}, x] - 72*Nc*x^2*HPL[{-2}, x] + 
      144*Nc*x*HPL[{-2}, x]^2 + 18*beta0*Log[x] + 108*Nc*Log[x] + 
      6*beta0*Pi^2*x*Log[x] + 12*Nc*Pi^2*x*Log[x] - 18*beta0*x^2*Log[x] - 
      108*Nc*x^2*Log[x] - 144*Nc*x*HPL[{-3}, x]*Log[x] + 
      72*beta0*x*HPL[{-2}, x]*Log[x] + 144*Nc*x*HPL[{-2}, x]*Log[x] - 
      288*Nc*x*HPL[{-2, -1}, x]*Log[x] + 18*Nc*Log[x]^2 - 
      18*beta0*x*Log[x]^2 - 36*Nc*x*Log[x]^2 + 6*Nc*Pi^2*x*Log[x]^2 - 
      18*Nc*x^2*Log[x]^2 + 72*Nc*x*HPL[{-2}, x]*Log[x]^2 - 
      6*beta0*x*Log[x]^3 - 12*Nc*x*Log[x]^3 - 3*Nc*x*Log[x]^4 - 
      72*Nc*Log[x]*Log[1 + x] + 72*Nc*x^2*Log[x]*Log[1 + x] + 
      18*beta0*Log[-2 + x^(-1) + x] + 108*Nc*Log[-2 + x^(-1) + x] - 
      36*beta0*x*Log[-2 + x^(-1) + x] - 216*Nc*x*Log[-2 + x^(-1) + x] + 
      18*beta0*x^2*Log[-2 + x^(-1) + x] + 108*Nc*x^2*Log[-2 + x^(-1) + x] - 
      288*Nc*x*HPL[{-3}, x]*Log[-2 + x^(-1) + x] + 
      36*Nc*Log[x]*Log[-2 + x^(-1) + x] + 12*Nc*Pi^2*x*Log[x]*
       Log[-2 + x^(-1) + x] - 36*Nc*x^2*Log[x]*Log[-2 + x^(-1) + x] + 
      144*Nc*x*HPL[{-2}, x]*Log[x]*Log[-2 + x^(-1) + x] - 
      18*beta0*x*Log[x]^2*Log[-2 + x^(-1) + x] - 36*Nc*x*Log[x]^2*
       Log[-2 + x^(-1) + x] - 12*Nc*x*Log[x]^3*Log[-2 + x^(-1) + x] + 
      18*Nc*Log[-2 + x^(-1) + x]^2 - 36*Nc*x*Log[-2 + x^(-1) + x]^2 + 
      18*Nc*x^2*Log[-2 + x^(-1) + x]^2 - 18*Nc*x*Log[x]^2*
       Log[-2 + x^(-1) + x]^2 + 108*beta0*x*Zeta[3] + 216*Nc*x*Zeta[3] + 
      144*Nc*x*Log[x]*Zeta[3] + 216*Nc*x*Log[-2 + x^(-1) + x]*Zeta[3]))/
    (mphi^2*(-1 + x)^4), 
  -1/3*(Nc*x*((-1 + x)^2 - x*Log[x]^2)*(-2*EulerGamma^3 + EulerGamma*Pi^2 - 
       4*Zeta[3]))/(mphi^2*(-1 + x)^4) + 
   beta0*(-((EulerGamma^2*x*((-1 + x)^2 - x*Log[x]^2))/(mphi^2*(-1 + x)^4)) - 
     (2*EulerGamma*x*(9 - 18*x + 9*x^2 - 24*x*HPL[{-3}, x] + 3*Log[x] + 
        Pi^2*x*Log[x] - 3*x^2*Log[x] + 12*x*HPL[{-2}, x]*Log[x] - 
        3*x*Log[x]^2 - x*Log[x]^3 + 3*Log[-2 + x^(-1) + x] - 
        6*x*Log[-2 + x^(-1) + x] + 3*x^2*Log[-2 + x^(-1) + x] - 
        3*x*Log[x]^2*Log[-2 + x^(-1) + x] + 18*x*Zeta[3]))/
      (3*mphi^2*(-1 + x)^4) - (x*(252 - 3*Pi^2 - 504*x - 6*Pi^2*x + Pi^4*x + 
        252*x^2 + 9*Pi^2*x^2 + 144*x*HPL[{-2}, x]^2 + 108*Log[x] + 
        12*Pi^2*x*Log[x] - 108*x^2*Log[x] - 288*x*HPL[{-2, -1}, x]*Log[x] + 
        18*Log[x]^2 - 36*x*Log[x]^2 + 3*Pi^2*x*Log[x]^2 - 18*x^2*Log[x]^2 - 
        12*x*Log[x]^3 - 3*x*Log[x]^4 - 72*Log[x]*Log[1 + x] + 
        72*x^2*Log[x]*Log[1 + x] + 108*Log[-2 + x^(-1) + x] - 
        216*x*Log[-2 + x^(-1) + x] + 108*x^2*Log[-2 + x^(-1) + x] + 
        36*Log[x]*Log[-2 + x^(-1) + x] + 12*Pi^2*x*Log[x]*
         Log[-2 + x^(-1) + x] - 36*x^2*Log[x]*Log[-2 + x^(-1) + x] - 
        36*x*Log[x]^2*Log[-2 + x^(-1) + x] - 12*x*Log[x]^3*
         Log[-2 + x^(-1) + x] + 18*Log[-2 + x^(-1) + x]^2 - 
        36*x*Log[-2 + x^(-1) + x]^2 + 18*x^2*Log[-2 + x^(-1) + x]^2 - 
        18*x*Log[x]^2*Log[-2 + x^(-1) + x]^2 - 144*x*HPL[{-3}, x]*
         (2 + Log[x] + 2*Log[-2 + x^(-1) + x]) - 24*HPL[{-2}, x]*
         (-3 + Pi^2*x + 3*x^2 - 3*x*Log[x]^2 - 6*x*Log[x]*
           (1 + Log[-2 + x^(-1) + x])) + 216*x*Zeta[3] + 
        144*x*Log[x]*Zeta[3] + 216*x*Log[-2 + x^(-1) + x]*Zeta[3]))/
      (18*mphi^2*(-1 + x)^4)) + (EulerGamma^2/2 - Pi^2/12)*
    ((-2*beta0*x*((-1 + x)^2 - x*Log[x]^2))/(mphi^2*(-1 + x)^4) + 
     2*Nc*((-2*EulerGamma*x*((-1 + x)^2 - x*Log[x]^2))/(mphi^2*(-1 + x)^4) - 
       (2*x*(9 - 18*x + 9*x^2 - 24*x*HPL[{-3}, x] + 3*Log[x] + 
          Pi^2*x*Log[x] - 3*x^2*Log[x] + 12*x*HPL[{-2}, x]*Log[x] - 
          3*x*Log[x]^2 - x*Log[x]^3 + 3*Log[-2 + x^(-1) + x] - 
          6*x*Log[-2 + x^(-1) + x] + 3*x^2*Log[-2 + x^(-1) + x] - 
          3*x*Log[x]^2*Log[-2 + x^(-1) + x] + 18*x*Zeta[3]))/
        (3*mphi^2*(-1 + x)^4))) - EulerGamma*
    (beta0*((-2*EulerGamma*x*((-1 + x)^2 - x*Log[x]^2))/(mphi^2*(-1 + x)^4) - 
       (2*x*(9 - 18*x + 9*x^2 - 24*x*HPL[{-3}, x] + 3*Log[x] + 
          Pi^2*x*Log[x] - 3*x^2*Log[x] + 12*x*HPL[{-2}, x]*Log[x] - 
          3*x*Log[x]^2 - x*Log[x]^3 + 3*Log[-2 + x^(-1) + x] - 
          6*x*Log[-2 + x^(-1) + x] + 3*x^2*Log[-2 + x^(-1) + x] - 
          3*x*Log[x]^2*Log[-2 + x^(-1) + x] + 18*x*Zeta[3]))/
        (3*mphi^2*(-1 + x)^4)) + 
     2*Nc*(-((EulerGamma^2*x*((-1 + x)^2 - x*Log[x]^2))/
         (mphi^2*(-1 + x)^4)) - (2*EulerGamma*x*(9 - 18*x + 9*x^2 - 
          24*x*HPL[{-3}, x] + 3*Log[x] + Pi^2*x*Log[x] - 3*x^2*Log[x] + 
          12*x*HPL[{-2}, x]*Log[x] - 3*x*Log[x]^2 - x*Log[x]^3 + 
          3*Log[-2 + x^(-1) + x] - 6*x*Log[-2 + x^(-1) + x] + 
          3*x^2*Log[-2 + x^(-1) + x] - 3*x*Log[x]^2*Log[-2 + x^(-1) + x] + 
          18*x*Zeta[3]))/(3*mphi^2*(-1 + x)^4) - 
       (x*(252 - 3*Pi^2 - 504*x - 6*Pi^2*x + Pi^4*x + 252*x^2 + 9*Pi^2*x^2 + 
          144*x*HPL[{-2}, x]^2 + 108*Log[x] + 12*Pi^2*x*Log[x] - 
          108*x^2*Log[x] - 288*x*HPL[{-2, -1}, x]*Log[x] + 18*Log[x]^2 - 
          36*x*Log[x]^2 + 3*Pi^2*x*Log[x]^2 - 18*x^2*Log[x]^2 - 
          12*x*Log[x]^3 - 3*x*Log[x]^4 - 72*Log[x]*Log[1 + x] + 
          72*x^2*Log[x]*Log[1 + x] + 108*Log[-2 + x^(-1) + x] - 
          216*x*Log[-2 + x^(-1) + x] + 108*x^2*Log[-2 + x^(-1) + x] + 
          36*Log[x]*Log[-2 + x^(-1) + x] + 12*Pi^2*x*Log[x]*
           Log[-2 + x^(-1) + x] - 36*x^2*Log[x]*Log[-2 + x^(-1) + x] - 
          36*x*Log[x]^2*Log[-2 + x^(-1) + x] - 12*x*Log[x]^3*
           Log[-2 + x^(-1) + x] + 18*Log[-2 + x^(-1) + x]^2 - 
          36*x*Log[-2 + x^(-1) + x]^2 + 18*x^2*Log[-2 + x^(-1) + x]^2 - 
          18*x*Log[x]^2*Log[-2 + x^(-1) + x]^2 - 144*x*HPL[{-3}, x]*
           (2 + Log[x] + 2*Log[-2 + x^(-1) + x]) - 24*HPL[{-2}, x]*
           (-3 + Pi^2*x + 3*x^2 - 3*x*Log[x]^2 - 6*x*Log[x]*
             (1 + Log[-2 + x^(-1) + x])) + 216*x*Zeta[3] + 
          144*x*Log[x]*Zeta[3] + 216*x*Log[-2 + x^(-1) + x]*Zeta[3]))/
        (18*mphi^2*(-1 + x)^4))) + 
   2*Nc*(-1/3*(EulerGamma^3*x*((-1 + x)^2 - x*Log[x]^2))/
       (mphi^2*(-1 + x)^4) - (EulerGamma^2*x*(9 - 18*x + 9*x^2 - 
        24*x*HPL[{-3}, x] + 3*Log[x] + Pi^2*x*Log[x] - 3*x^2*Log[x] + 
        12*x*HPL[{-2}, x]*Log[x] - 3*x*Log[x]^2 - x*Log[x]^3 + 
        3*Log[-2 + x^(-1) + x] - 6*x*Log[-2 + x^(-1) + x] + 
        3*x^2*Log[-2 + x^(-1) + x] - 3*x*Log[x]^2*Log[-2 + x^(-1) + x] + 
        18*x*Zeta[3]))/(3*mphi^2*(-1 + x)^4) - 
     (EulerGamma*x*(252 - 3*Pi^2 - 504*x - 6*Pi^2*x + Pi^4*x + 252*x^2 + 
        9*Pi^2*x^2 + 144*x*HPL[{-2}, x]^2 + 108*Log[x] + 12*Pi^2*x*Log[x] - 
        108*x^2*Log[x] - 288*x*HPL[{-2, -1}, x]*Log[x] + 18*Log[x]^2 - 
        36*x*Log[x]^2 + 3*Pi^2*x*Log[x]^2 - 18*x^2*Log[x]^2 - 12*x*Log[x]^3 - 
        3*x*Log[x]^4 - 72*Log[x]*Log[1 + x] + 72*x^2*Log[x]*Log[1 + x] + 
        108*Log[-2 + x^(-1) + x] - 216*x*Log[-2 + x^(-1) + x] + 
        108*x^2*Log[-2 + x^(-1) + x] + 36*Log[x]*Log[-2 + x^(-1) + x] + 
        12*Pi^2*x*Log[x]*Log[-2 + x^(-1) + x] - 36*x^2*Log[x]*
         Log[-2 + x^(-1) + x] - 36*x*Log[x]^2*Log[-2 + x^(-1) + x] - 
        12*x*Log[x]^3*Log[-2 + x^(-1) + x] + 18*Log[-2 + x^(-1) + x]^2 - 
        36*x*Log[-2 + x^(-1) + x]^2 + 18*x^2*Log[-2 + x^(-1) + x]^2 - 
        18*x*Log[x]^2*Log[-2 + x^(-1) + x]^2 - 144*x*HPL[{-3}, x]*
         (2 + Log[x] + 2*Log[-2 + x^(-1) + x]) - 24*HPL[{-2}, x]*
         (-3 + Pi^2*x + 3*x^2 - 3*x*Log[x]^2 - 6*x*Log[x]*
           (1 + Log[-2 + x^(-1) + x])) + 216*x*Zeta[3] + 
        144*x*Log[x]*Zeta[3] + 216*x*Log[-2 + x^(-1) + x]*Zeta[3]))/
      (18*mphi^2*(-1 + x)^4) - (x*(2700 - 45*Pi^2 - 5400*x - 90*Pi^2*x + 
        5*Pi^4*x + 2700*x^2 + 135*Pi^2*x^2 - 1440*x*HPL[{-5}, x] + 
        1080*HPL[{-2}, x] - 120*Pi^2*x*HPL[{-2}, x] - 1080*x^2*HPL[{-2}, x] + 
        720*x*HPL[{-2}, x]^2 - 8640*x*HPL[{-4, -1}, x] - 
        2880*x*HPL[{-3, -2}, x] + 720*HPL[{-2, -1}, x] + 
        240*Pi^2*x*HPL[{-2, -1}, x] - 720*x^2*HPL[{-2, -1}, x] - 
        2880*x*HPL[{-2}, x]*HPL[{-2, -1}, x] + 11520*x*HPL[{-3, -1, -1}, x] + 
        5760*x*HPL[{-2, -2, -1}, x] + 1260*Log[x] - 15*Pi^2*Log[x] + 
        60*Pi^2*x*Log[x] + 14*Pi^4*x*Log[x] - 1260*x^2*Log[x] + 
        15*Pi^2*x^2*Log[x] + 720*x*HPL[{-4}, x]*Log[x] + 
        720*x*HPL[{-2}, x]*Log[x] - 60*Pi^2*x*HPL[{-2}, x]*Log[x] + 
        1440*x*HPL[{-3, -1}, x]*Log[x] - 1440*x*HPL[{-2, -1}, x]*Log[x] + 
        2880*x*HPL[{-2, -1, -1}, x]*Log[x] + 270*Log[x]^2 - 180*x*Log[x]^2 + 
        15*Pi^2*x*Log[x]^2 - 270*x^2*Log[x]^2 + 360*x*HPL[{-2}, x]*Log[x]^2 - 
        720*x*HPL[{-2, -1}, x]*Log[x]^2 + 30*Log[x]^3 - 60*x*Log[x]^3 + 
        5*Pi^2*x*Log[x]^3 - 30*x^2*Log[x]^3 + 120*x*HPL[{-2}, x]*Log[x]^3 - 
        15*x*Log[x]^4 - 3*x*Log[x]^5 + 60*Pi^2*Log[1 + x] - 
        60*Pi^2*x^2*Log[1 + x] - 720*HPL[{-2}, x]*Log[1 + x] + 
        720*x^2*HPL[{-2}, x]*Log[1 + x] - 1080*Log[x]*Log[1 + x] + 
        1080*x^2*Log[x]*Log[1 + x] - 180*Log[x]^2*Log[1 + x] + 
        180*x^2*Log[x]^2*Log[1 + x] + 360*Log[x]*Log[1 + x]^2 - 
        360*x^2*Log[x]*Log[1 + x]^2 + 1260*Log[-2 + x^(-1) + x] - 
        15*Pi^2*Log[-2 + x^(-1) + x] - 2520*x*Log[-2 + x^(-1) + x] - 
        30*Pi^2*x*Log[-2 + x^(-1) + x] + 5*Pi^4*x*Log[-2 + x^(-1) + x] + 
        1260*x^2*Log[-2 + x^(-1) + x] + 45*Pi^2*x^2*Log[-2 + x^(-1) + x] + 
        360*HPL[{-2}, x]*Log[-2 + x^(-1) + x] - 120*Pi^2*x*HPL[{-2}, x]*
         Log[-2 + x^(-1) + x] - 360*x^2*HPL[{-2}, x]*Log[-2 + x^(-1) + x] + 
        720*x*HPL[{-2}, x]^2*Log[-2 + x^(-1) + x] + 
        540*Log[x]*Log[-2 + x^(-1) + x] + 60*Pi^2*x*Log[x]*
         Log[-2 + x^(-1) + x] - 540*x^2*Log[x]*Log[-2 + x^(-1) + x] + 
        720*x*HPL[{-2}, x]*Log[x]*Log[-2 + x^(-1) + x] - 
        1440*x*HPL[{-2, -1}, x]*Log[x]*Log[-2 + x^(-1) + x] + 
        90*Log[x]^2*Log[-2 + x^(-1) + x] - 180*x*Log[x]^2*
         Log[-2 + x^(-1) + x] + 15*Pi^2*x*Log[x]^2*Log[-2 + x^(-1) + x] - 
        90*x^2*Log[x]^2*Log[-2 + x^(-1) + x] + 360*x*HPL[{-2}, x]*Log[x]^2*
         Log[-2 + x^(-1) + x] - 60*x*Log[x]^3*Log[-2 + x^(-1) + x] - 
        15*x*Log[x]^4*Log[-2 + x^(-1) + x] - 360*Log[x]*Log[1 + x]*
         Log[-2 + x^(-1) + x] + 360*x^2*Log[x]*Log[1 + x]*
         Log[-2 + x^(-1) + x] + 270*Log[-2 + x^(-1) + x]^2 - 
        540*x*Log[-2 + x^(-1) + x]^2 + 270*x^2*Log[-2 + x^(-1) + x]^2 + 
        90*Log[x]*Log[-2 + x^(-1) + x]^2 + 30*Pi^2*x*Log[x]*
         Log[-2 + x^(-1) + x]^2 - 90*x^2*Log[x]*Log[-2 + x^(-1) + x]^2 + 
        360*x*HPL[{-2}, x]*Log[x]*Log[-2 + x^(-1) + x]^2 - 
        90*x*Log[x]^2*Log[-2 + x^(-1) + x]^2 - 30*x*Log[x]^3*
         Log[-2 + x^(-1) + x]^2 + 30*Log[-2 + x^(-1) + x]^3 - 
        60*x*Log[-2 + x^(-1) + x]^3 + 30*x^2*Log[-2 + x^(-1) + x]^3 - 
        30*x*Log[x]^2*Log[-2 + x^(-1) + x]^3 - 360*HPL[{-3}, x]*
         (-1 + 4*x + x^2 - 4*x*HPL[{-2}, x] + x*Log[x]^2 + 
          4*x*Log[-2 + x^(-1) + x] + 2*x*Log[-2 + x^(-1) + x]^2 + 
          2*x*Log[x]*(1 + Log[-2 + x^(-1) + x])) - 420*Zeta[3] + 
        1200*x*Zeta[3] - 30*Pi^2*x*Zeta[3] + 300*x^2*Zeta[3] - 
        1440*x*HPL[{-2}, x]*Zeta[3] + 720*x*Log[x]*Zeta[3] + 
        420*x*Log[x]^2*Zeta[3] + 1080*x*Log[-2 + x^(-1) + x]*Zeta[3] + 
        720*x*Log[x]*Log[-2 + x^(-1) + x]*Zeta[3] + 
        540*x*Log[-2 + x^(-1) + x]^2*Zeta[3] + 2520*x*Zeta[5]))/
      (90*mphi^2*(-1 + x)^4))}, -2, 2, 1]


==> anc/massive_mediator/NLO_amplitude/NLObareAmp.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, {(-4*Nc*x*((-1 + x)^2 - x*Log[x]^2))/(mphi^2*(-1 + x)^4), 
  -1/3*(x*(9 + 27*Nc^2 - 9*x - 27*Nc^2*x - 9*x^2 - 27*Nc^2*x^2 + 9*x^3 + 
      27*Nc^2*x^3 - 96*Nc^2*x*(1 + x)*HPL[{-3}, x] - 24*Nc^2*Log[1 - x] + 
      24*Nc^2*x*Log[1 - x] + 24*Nc^2*x^2*Log[1 - x] - 
      24*Nc^2*x^3*Log[1 - x] + 24*Nc^2*Log[x] - 18*x*Log[x] + 
      18*Nc^2*x*Log[x] + 4*Nc^2*Pi^2*x*Log[x] + 18*x^2*Log[x] - 
      42*Nc^2*x^2*Log[x] + 4*Nc^2*Pi^2*x^2*Log[x] + 
      48*Nc^2*x*(1 + x)*HPL[{-2}, x]*Log[x] - 18*x*Log[x]^2 + 
      6*Nc^2*x*Log[x]^2 - 18*x^2*Log[x]^2 + 6*Nc^2*x^2*Log[x]^2 + 
      24*Nc^2*x*Log[1 - x]*Log[x]^2 + 24*Nc^2*x^2*Log[1 - x]*Log[x]^2 - 
      16*Nc^2*x*Log[x]^3 - 16*Nc^2*x^2*Log[x]^3 + 
      24*Nc^2*Log[-2 + x^(-1) + x] - 24*Nc^2*x*Log[-2 + x^(-1) + x] - 
      24*Nc^2*x^2*Log[-2 + x^(-1) + x] + 24*Nc^2*x^3*Log[-2 + x^(-1) + x] - 
      24*Nc^2*x*Log[x]^2*Log[-2 + x^(-1) + x] - 24*Nc^2*x^2*Log[x]^2*
       Log[-2 + x^(-1) + x] + 72*Nc^2*x*Zeta[3] + 72*Nc^2*x^2*Zeta[3]))/
    (mphi^2*Nc*(-1 + x)^4*(1 + x)), 
  -1/90*(x*(-2070 + 630*Nc^2 + 60*Nc^2*Pi^2 + 4140*x - 1260*Nc^2*x - 
      90*Pi^2*x + 90*Nc^2*Pi^2*x - 36*Pi^4*x - 38*Nc^2*Pi^4*x + 
      180*Pi^2*x^2 - 300*Nc^2*Pi^2*x^2 - 4140*x^3 + 1260*Nc^2*x^3 - 
      90*Pi^2*x^3 + 90*Nc^2*Pi^2*x^3 - 36*Pi^4*x^3 + 110*Nc^2*Pi^4*x^3 + 
      2070*x^4 - 630*Nc^2*x^4 + 60*Nc^2*Pi^2*x^4 - 
      8640*x*(-3*(1 + x^2) + Nc^2*(2 + 4*x^2))*HPL[{-4}, x] - 
      720*Nc^2*HPL[{-2}, x] + 1080*x*HPL[{-2}, x] - 
      1080*Nc^2*x*HPL[{-2}, x] + 240*Nc^2*Pi^2*x*HPL[{-2}, x] - 
      2160*x^2*HPL[{-2}, x] + 3600*Nc^2*x^2*HPL[{-2}, x] + 
      1080*x^3*HPL[{-2}, x] - 1080*Nc^2*x^3*HPL[{-2}, x] - 
      240*Nc^2*Pi^2*x^3*HPL[{-2}, x] - 720*Nc^2*x^4*HPL[{-2}, x] - 
      1440*Nc^2*x*HPL[{-2}, x]^2 + 1440*Nc^2*x^3*HPL[{-2}, x]^2 + 
      480*Nc^2*Pi^2*x*HPL[{2}, x] - 480*Nc^2*Pi^2*x^3*HPL[{2}, x] - 
      2160*x*HPL[{3}, x] + 7920*Nc^2*x*HPL[{3}, x] + 2160*x^3*HPL[{3}, x] - 
      7920*Nc^2*x^3*HPL[{3}, x] - 19440*x*HPL[{4}, x] + 
      16560*Nc^2*x*HPL[{4}, x] - 19440*x^3*HPL[{4}, x] + 
      22320*Nc^2*x^3*HPL[{4}, x] - 11520*Nc^2*x*HPL[{-3, 1}, x] + 
      11520*Nc^2*x^3*HPL[{-3, 1}, x] - 5760*Nc^2*x*HPL[{2, -2}, x] + 
      5760*Nc^2*x^3*HPL[{2, -2}, x] - 11520*Nc^2*x*HPL[{3, -1}, x] + 
      11520*Nc^2*x^3*HPL[{3, -1}, x] + 2160*Nc^2*Log[1 - x] - 
      4320*Nc^2*x*Log[1 - x] + 4320*Nc^2*x^3*Log[1 - x] - 
      2160*Nc^2*x^4*Log[1 - x] - 720*Nc^2*Log[1 - x]^2 + 
      1440*Nc^2*x*Log[1 - x]^2 - 1440*Nc^2*x^3*Log[1 - x]^2 + 
      720*Nc^2*x^4*Log[1 - x]^2 - 540*Log[x] - 1620*Nc^2*Log[x] + 
      1260*x*Log[x] + 900*Nc^2*x*Log[x] - 300*Pi^2*x*Log[x] + 
      180*Nc^2*Pi^2*x*Log[x] - 1440*x^2*Log[x] + 3600*Nc^2*x^2*Log[x] + 
      1260*x^3*Log[x] - 3420*Nc^2*x^3*Log[x] + 300*Pi^2*x^3*Log[x] - 
      180*Nc^2*Pi^2*x^3*Log[x] - 540*x^4*Log[x] + 540*Nc^2*x^4*Log[x] - 
      5040*x*HPL[{-2}, x]*Log[x] + 3600*Nc^2*x*HPL[{-2}, x]*Log[x] + 
      5040*x^3*HPL[{-2}, x]*Log[x] - 3600*Nc^2*x^3*HPL[{-2}, x]*Log[x] + 
      1440*x*HPL[{2}, x]*Log[x] - 7200*Nc^2*x*HPL[{2}, x]*Log[x] - 
      1440*x^3*HPL[{2}, x]*Log[x] + 7200*Nc^2*x^3*HPL[{2}, x]*Log[x] + 
      11520*x*HPL[{3}, x]*Log[x] - 8640*Nc^2*x*HPL[{3}, x]*Log[x] + 
      11520*x^3*HPL[{3}, x]*Log[x] - 14400*Nc^2*x^3*HPL[{3}, x]*Log[x] + 
      2880*Nc^2*x*HPL[{-2, -1}, x]*Log[x] - 2880*Nc^2*x^3*HPL[{-2, -1}, x]*
       Log[x] + 5760*Nc^2*x*HPL[{-2, 1}, x]*Log[x] - 
      5760*Nc^2*x^3*HPL[{-2, 1}, x]*Log[x] + 5760*Nc^2*x*HPL[{2, -1}, x]*
       Log[x] - 5760*Nc^2*x^3*HPL[{2, -1}, x]*Log[x] + 
      1440*Nc^2*Log[1 - x]*Log[x] - 1440*Nc^2*x*Log[1 - x]*Log[x] + 
      720*Nc^2*Pi^2*x*Log[1 - x]*Log[x] - 1440*Nc^2*x^2*Log[1 - x]*Log[x] + 
      1440*Nc^2*x^3*Log[1 - x]*Log[x] - 720*Nc^2*Pi^2*x^3*Log[1 - x]*Log[x] + 
      8640*Nc^2*x*HPL[{-2}, x]*Log[1 - x]*Log[x] - 8640*Nc^2*x^3*HPL[{-2}, x]*
       Log[1 - x]*Log[x] - 720*Nc^2*Log[x]^2 + 2070*x*Log[x]^2 - 
      1710*Nc^2*x*Log[x]^2 - 120*Pi^2*x*Log[x]^2 - 180*Nc^2*Pi^2*x*Log[x]^2 - 
      540*x^2*Log[x]^2 + 1620*Nc^2*x^2*Log[x]^2 - 1530*x^3*Log[x]^2 + 
      1170*Nc^2*x^3*Log[x]^2 - 120*Pi^2*x^3*Log[x]^2 + 
      420*Nc^2*Pi^2*x^3*Log[x]^2 - 360*Nc^2*x^4*Log[x]^2 + 
      1440*x*HPL[{-2}, x]*Log[x]^2 - 3600*Nc^2*x*HPL[{-2}, x]*Log[x]^2 + 
      1440*x^3*HPL[{-2}, x]*Log[x]^2 + 720*Nc^2*x^3*HPL[{-2}, x]*Log[x]^2 - 
      2520*x*HPL[{2}, x]*Log[x]^2 + 1080*Nc^2*x*HPL[{2}, x]*Log[x]^2 - 
      2520*x^3*HPL[{2}, x]*Log[x]^2 + 3960*Nc^2*x^3*HPL[{2}, x]*Log[x]^2 + 
      360*x*Log[1 - x]*Log[x]^2 - 3960*Nc^2*x*Log[1 - x]*Log[x]^2 - 
      360*x^3*Log[1 - x]*Log[x]^2 + 3960*Nc^2*x^3*Log[1 - x]*Log[x]^2 + 
      720*Nc^2*x*Log[1 - x]^2*Log[x]^2 - 720*Nc^2*x^3*Log[1 - x]^2*Log[x]^2 + 
      330*x*Log[x]^3 + 270*Nc^2*x*Log[x]^3 - 180*x^2*Log[x]^3 - 
      540*Nc^2*x^2*Log[x]^3 - 510*x^3*Log[x]^3 - 810*Nc^2*x^3*Log[x]^3 - 
      1440*Nc^2*x*Log[1 - x]*Log[x]^3 + 1440*Nc^2*x^3*Log[1 - x]*Log[x]^3 - 
      15*x*Log[x]^4 + 315*Nc^2*x*Log[x]^4 - 15*x^3*Log[x]^4 - 
      285*Nc^2*x^3*Log[x]^4 + 720*Nc^2*Log[x]*Log[1 + x] - 
      1080*x*Log[x]*Log[1 + x] + 1080*Nc^2*x*Log[x]*Log[1 + x] + 
      2160*x^2*Log[x]*Log[1 + x] - 3600*Nc^2*x^2*Log[x]*Log[1 + x] - 
      1080*x^3*Log[x]*Log[1 + x] + 1080*Nc^2*x^3*Log[x]*Log[1 + x] + 
      720*Nc^2*x^4*Log[x]*Log[1 + x] - 540*Log[-2 + x^(-1) + x] - 
      1620*Nc^2*Log[-2 + x^(-1) + x] + 1080*x*Log[-2 + x^(-1) + x] + 
      3240*Nc^2*x*Log[-2 + x^(-1) + x] - 1080*x^3*Log[-2 + x^(-1) + x] - 
      3240*Nc^2*x^3*Log[-2 + x^(-1) + x] + 540*x^4*Log[-2 + x^(-1) + x] + 
      1620*Nc^2*x^4*Log[-2 + x^(-1) + x] + 1440*Nc^2*Log[1 - x]*
       Log[-2 + x^(-1) + x] - 2880*Nc^2*x*Log[1 - x]*Log[-2 + x^(-1) + x] + 
      2880*Nc^2*x^3*Log[1 - x]*Log[-2 + x^(-1) + x] - 
      1440*Nc^2*x^4*Log[1 - x]*Log[-2 + x^(-1) + x] - 
      1440*Nc^2*Log[x]*Log[-2 + x^(-1) + x] + 1080*x*Log[x]*
       Log[-2 + x^(-1) + x] + 360*Nc^2*x*Log[x]*Log[-2 + x^(-1) + x] - 
      240*Nc^2*Pi^2*x*Log[x]*Log[-2 + x^(-1) + x] - 
      2160*x^2*Log[x]*Log[-2 + x^(-1) + x] + 3600*Nc^2*x^2*Log[x]*
       Log[-2 + x^(-1) + x] + 1080*x^3*Log[x]*Log[-2 + x^(-1) + x] - 
      2520*Nc^2*x^3*Log[x]*Log[-2 + x^(-1) + x] + 240*Nc^2*Pi^2*x^3*Log[x]*
       Log[-2 + x^(-1) + x] - 2880*Nc^2*x*HPL[{-2}, x]*Log[x]*
       Log[-2 + x^(-1) + x] + 2880*Nc^2*x^3*HPL[{-2}, x]*Log[x]*
       Log[-2 + x^(-1) + x] + 1080*x*Log[x]^2*Log[-2 + x^(-1) + x] - 
      360*Nc^2*x*Log[x]^2*Log[-2 + x^(-1) + x] - 1080*x^3*Log[x]^2*
       Log[-2 + x^(-1) + x] + 360*Nc^2*x^3*Log[x]^2*Log[-2 + x^(-1) + x] - 
      1440*Nc^2*x*Log[1 - x]*Log[x]^2*Log[-2 + x^(-1) + x] + 
      1440*Nc^2*x^3*Log[1 - x]*Log[x]^2*Log[-2 + x^(-1) + x] + 
      960*Nc^2*x*Log[x]^3*Log[-2 + x^(-1) + x] - 960*Nc^2*x^3*Log[x]^3*
       Log[-2 + x^(-1) + x] - 720*Nc^2*Log[-2 + x^(-1) + x]^2 + 
      1440*Nc^2*x*Log[-2 + x^(-1) + x]^2 - 1440*Nc^2*x^3*
       Log[-2 + x^(-1) + x]^2 + 720*Nc^2*x^4*Log[-2 + x^(-1) + x]^2 + 
      720*Nc^2*x*Log[x]^2*Log[-2 + x^(-1) + x]^2 - 720*Nc^2*x^3*Log[x]^2*
       Log[-2 + x^(-1) + x]^2 + 1440*x*HPL[{-3}, x]*
       (12*Nc^2*(-1 + x^2)*Log[1 - x] + (-8*(1 + x^2) + Nc^2*(9 + 7*x^2))*
         Log[x] - (-1 + x^2)*(7 - 5*Nc^2 + 4*Nc^2*Log[-2 + x^(-1) + x])) - 
      5400*x*Zeta[3] - 2520*Nc^2*x*Zeta[3] + 5400*x^3*Zeta[3] + 
      2520*Nc^2*x^3*Zeta[3] + 12960*Nc^2*x*Log[1 - x]*Zeta[3] - 
      12960*Nc^2*x^3*Log[1 - x]*Zeta[3] - 2880*x*Log[x]*Zeta[3] - 
      5040*Nc^2*x*Log[x]*Zeta[3] - 2880*x^3*Log[x]*Zeta[3] + 
      10800*Nc^2*x^3*Log[x]*Zeta[3] - 4320*Nc^2*x*Log[-2 + x^(-1) + x]*
       Zeta[3] + 4320*Nc^2*x^3*Log[-2 + x^(-1) + x]*Zeta[3]))/
    (mphi^2*Nc*(-1 + x)^5*(1 + x)), 
  (x*(10350 - 12510*Nc^2 - 105*Pi^2 + 45*Nc^2*Pi^2 - 20700*x + 25020*Nc^2*x + 
     120*Pi^2*x - 120*Nc^2*Pi^2*x + 23*Pi^4*x + 115*Nc^2*Pi^4*x - 
     120*Pi^2*x^2 + 240*Nc^2*Pi^2*x^2 - 144*Nc^2*Pi^4*x^2 + 20700*x^3 - 
     25020*Nc^2*x^3 + 300*Pi^2*x^3 - 300*Nc^2*Pi^2*x^3 + 49*Pi^4*x^3 - 
     331*Nc^2*Pi^4*x^3 - 10350*x^4 + 12510*Nc^2*x^4 - 195*Pi^2*x^4 + 
     135*Nc^2*Pi^2*x^4 - 720*x*(-119*(1 + x^2) + Nc^2*(19 + 219*x^2))*
      HPL[{-5}, x] + 4320*HPL[{-3}, x] - 3600*Nc^2*HPL[{-3}, x] - 
     38520*x*HPL[{-3}, x] + 50040*Nc^2*x*HPL[{-3}, x] - 
     2880*Pi^2*x*HPL[{-3}, x] + 2160*Nc^2*Pi^2*x*HPL[{-3}, x] + 
     2160*x^2*HPL[{-3}, x] - 3600*Nc^2*x^2*HPL[{-3}, x] + 
     36360*x^3*HPL[{-3}, x] - 47880*Nc^2*x^3*HPL[{-3}, x] - 
     2880*Pi^2*x^3*HPL[{-3}, x] + 3600*Nc^2*Pi^2*x^3*HPL[{-3}, x] - 
     4320*x^4*HPL[{-3}, x] + 5040*Nc^2*x^4*HPL[{-3}, x] + 3960*HPL[{-2}, x] - 
     4680*Nc^2*HPL[{-2}, x] - 2520*x*HPL[{-2}, x] + 
     2520*Nc^2*x*HPL[{-2}, x] - 1080*Pi^2*x*HPL[{-2}, x] + 
     840*Nc^2*Pi^2*x*HPL[{-2}, x] - 2880*x^2*HPL[{-2}, x] + 
     4320*Nc^2*x^2*HPL[{-2}, x] - 2520*x^3*HPL[{-2}, x] + 
     2520*Nc^2*x^3*HPL[{-2}, x] + 1080*Pi^2*x^3*HPL[{-2}, x] - 
     840*Nc^2*Pi^2*x^3*HPL[{-2}, x] + 3960*x^4*HPL[{-2}, x] - 
     4680*Nc^2*x^4*HPL[{-2}, x] - 28800*x*HPL[{-3}, x]*HPL[{-2}, x] + 
     31680*Nc^2*x*HPL[{-3}, x]*HPL[{-2}, x] - 28800*x^3*HPL[{-3}, x]*
      HPL[{-2}, x] + 25920*Nc^2*x^3*HPL[{-3}, x]*HPL[{-2}, x] + 
     13680*x*HPL[{-2}, x]^2 - 12240*Nc^2*x*HPL[{-2}, x]^2 - 
     13680*x^3*HPL[{-2}, x]^2 + 12240*Nc^2*x^3*HPL[{-2}, x]^2 - 
     1080*HPL[{2}, x] + 1800*Nc^2*HPL[{2}, x] + 480*Pi^2*x*HPL[{2}, x] - 
     2880*Nc^2*Pi^2*x*HPL[{2}, x] + 2160*x^2*HPL[{2}, x] - 
     3600*Nc^2*x^2*HPL[{2}, x] - 480*Pi^2*x^3*HPL[{2}, x] + 
     2880*Nc^2*Pi^2*x^3*HPL[{2}, x] - 1080*x^4*HPL[{2}, x] + 
     1800*Nc^2*x^4*HPL[{2}, x] - 17280*x*HPL[{-3}, x]*HPL[{2}, x] + 
     11520*Nc^2*x*HPL[{-3}, x]*HPL[{2}, x] - 17280*x^3*HPL[{-3}, x]*
      HPL[{2}, x] + 23040*Nc^2*x^3*HPL[{-3}, x]*HPL[{2}, x] - 
     7200*x*HPL[{-2}, x]*HPL[{2}, x] + 7200*Nc^2*x*HPL[{-2}, x]*HPL[{2}, x] + 
     7200*x^3*HPL[{-2}, x]*HPL[{2}, x] - 7200*Nc^2*x^3*HPL[{-2}, x]*
      HPL[{2}, x] + 360*x*HPL[{2}, x]^2 - 10440*Nc^2*x*HPL[{2}, x]^2 - 
     360*x^3*HPL[{2}, x]^2 + 10440*Nc^2*x^3*HPL[{2}, x]^2 - 
     2160*HPL[{3}, x] + 2160*Nc^2*HPL[{3}, x] + 12240*x*HPL[{3}, x] - 
     45360*Nc^2*x*HPL[{3}, x] + 2880*Pi^2*x*HPL[{3}, x] - 
     2400*Nc^2*Pi^2*x*HPL[{3}, x] - 12240*x^3*HPL[{3}, x] + 
     45360*Nc^2*x^3*HPL[{3}, x] + 2880*Pi^2*x^3*HPL[{3}, x] - 
     3360*Nc^2*Pi^2*x^3*HPL[{3}, x] + 2160*x^4*HPL[{3}, x] - 
     2160*Nc^2*x^4*HPL[{3}, x] + 15840*x*HPL[{-2}, x]*HPL[{3}, x] - 
     15840*Nc^2*x*HPL[{-2}, x]*HPL[{3}, x] + 15840*x^3*HPL[{-2}, x]*
      HPL[{3}, x] - 15840*Nc^2*x^3*HPL[{-2}, x]*HPL[{3}, x] - 
     2160*x*HPL[{2}, x]*HPL[{3}, x] - 720*Nc^2*x*HPL[{2}, x]*HPL[{3}, x] - 
     2160*x^3*HPL[{2}, x]*HPL[{3}, x] + 5040*Nc^2*x^3*HPL[{2}, x]*
      HPL[{3}, x] + 20160*x*HPL[{4}, x] - 12960*Nc^2*x*HPL[{4}, x] - 
     77760*Nc^2*x^2*HPL[{4}, x] + 18720*x^3*HPL[{4}, x] - 
     103680*Nc^2*x^3*HPL[{4}, x] - 72000*x*HPL[{5}, x] + 
     21600*Nc^2*x*HPL[{5}, x] - 72000*x^3*HPL[{5}, x] + 
     122400*Nc^2*x^3*HPL[{5}, x] + 241920*x*HPL[{-4, -1}, x] - 
     190080*Nc^2*x*HPL[{-4, -1}, x] + 241920*x^3*HPL[{-4, -1}, x] - 
     293760*Nc^2*x^3*HPL[{-4, -1}, x] + 51840*Nc^2*x*HPL[{-4, 1}, x] - 
     51840*Nc^2*x^3*HPL[{-4, 1}, x] + 97920*x*HPL[{-3, -2}, x] - 
     80640*Nc^2*x*HPL[{-3, -2}, x] + 97920*x^3*HPL[{-3, -2}, x] - 
     115200*Nc^2*x^3*HPL[{-3, -2}, x] - 2880*x*HPL[{-3, 1}, x] + 
     95040*Nc^2*x*HPL[{-3, 1}, x] + 2880*x^3*HPL[{-3, 1}, x] - 
     95040*Nc^2*x^3*HPL[{-3, 1}, x] + 1440*Nc^2*HPL[{-2, -1}, x] - 
     2160*x*HPL[{-2, -1}, x] + 2160*Nc^2*x*HPL[{-2, -1}, x] + 
     480*Nc^2*Pi^2*x*HPL[{-2, -1}, x] + 4320*x^2*HPL[{-2, -1}, x] - 
     7200*Nc^2*x^2*HPL[{-2, -1}, x] - 2160*x^3*HPL[{-2, -1}, x] + 
     2160*Nc^2*x^3*HPL[{-2, -1}, x] - 480*Nc^2*Pi^2*x^3*HPL[{-2, -1}, x] + 
     1440*Nc^2*x^4*HPL[{-2, -1}, x] - 5760*Nc^2*x*HPL[{-2}, x]*
      HPL[{-2, -1}, x] + 5760*Nc^2*x^3*HPL[{-2}, x]*HPL[{-2, -1}, x] + 
     1920*Nc^2*Pi^2*x*HPL[{-2, 1}, x] - 1920*Nc^2*Pi^2*x^3*HPL[{-2, 1}, x] - 
     23040*Nc^2*x*HPL[{-2}, x]*HPL[{-2, 1}, x] + 23040*Nc^2*x^3*HPL[{-2}, x]*
      HPL[{-2, 1}, x] + 11520*Nc^2*x*HPL[{2}, x]*HPL[{-2, 1}, x] - 
     11520*Nc^2*x^3*HPL[{2}, x]*HPL[{-2, 1}, x] + 72000*x*HPL[{2, -3}, x] - 
     37440*Nc^2*x*HPL[{2, -3}, x] + 72000*x^3*HPL[{2, -3}, x] - 
     106560*Nc^2*x^3*HPL[{2, -3}, x] - 1440*x*HPL[{2, -2}, x] + 
     47520*Nc^2*x*HPL[{2, -2}, x] + 1440*x^3*HPL[{2, -2}, x] - 
     47520*Nc^2*x^3*HPL[{2, -2}, x] + 1920*Nc^2*Pi^2*x*HPL[{2, -1}, x] - 
     1920*Nc^2*Pi^2*x^3*HPL[{2, -1}, x] - 23040*Nc^2*x*HPL[{-2}, x]*
      HPL[{2, -1}, x] + 23040*Nc^2*x^3*HPL[{-2}, x]*HPL[{2, -1}, x] - 
     23040*Nc^2*x*HPL[{2}, x]*HPL[{2, -1}, x] + 23040*Nc^2*x^3*HPL[{2}, x]*
      HPL[{2, -1}, x] + 960*Nc^2*Pi^2*x*HPL[{2, 1}, x] - 
     960*Nc^2*Pi^2*x^3*HPL[{2, 1}, x] + 720*x*HPL[{2, 2}, x] + 
     10800*Nc^2*x*HPL[{2, 2}, x] - 720*x^3*HPL[{2, 2}, x] - 
     10800*Nc^2*x^3*HPL[{2, 2}, x] - 19440*x*HPL[{2, 3}, x] + 
     16560*Nc^2*x*HPL[{2, 3}, x] - 19440*x^3*HPL[{2, 3}, x] + 
     22320*Nc^2*x^3*HPL[{2, 3}, x] + 59040*x*HPL[{3, -2}, x] - 
     7200*Nc^2*x*HPL[{3, -2}, x] + 59040*x^3*HPL[{3, -2}, x] - 
     110880*Nc^2*x^3*HPL[{3, -2}, x] - 2880*x*HPL[{3, -1}, x] + 
     95040*Nc^2*x*HPL[{3, -1}, x] + 2880*x^3*HPL[{3, -1}, x] - 
     95040*Nc^2*x^3*HPL[{3, -1}, x] - 19440*x*HPL[{3, 2}, x] + 
     22320*Nc^2*x*HPL[{3, 2}, x] - 19440*x^3*HPL[{3, 2}, x] + 
     16560*Nc^2*x^3*HPL[{3, 2}, x] + 51840*Nc^2*x*HPL[{4, -1}, x] - 
     51840*Nc^2*x^3*HPL[{4, -1}, x] + 23040*Nc^2*x*HPL[{-3, -1, -1}, x] - 
     23040*Nc^2*x^3*HPL[{-3, -1, -1}, x] - 69120*Nc^2*x*HPL[{-3, 1, 1}, x] + 
     69120*Nc^2*x^3*HPL[{-3, 1, 1}, x] + 11520*Nc^2*x*HPL[{-2, -2, -1}, x] - 
     11520*Nc^2*x^3*HPL[{-2, -2, -1}, x] - 23040*Nc^2*x*HPL[{-2, 1, -2}, x] + 
     23040*Nc^2*x^3*HPL[{-2, 1, -2}, x] - 23040*Nc^2*x*HPL[{2, -1, -2}, x] + 
     23040*Nc^2*x^3*HPL[{2, -1, -2}, x] + 34560*Nc^2*x*HPL[{2, -1, 2}, x] - 
     34560*Nc^2*x^3*HPL[{2, -1, 2}, x] - 11520*Nc^2*x*HPL[{2, 1, -2}, x] + 
     11520*Nc^2*x^3*HPL[{2, 1, -2}, x] + 34560*Nc^2*x*HPL[{2, 2, -1}, x] - 
     34560*Nc^2*x^3*HPL[{2, 2, -1}, x] + 69120*Nc^2*x*HPL[{3, 1, -1}, x] - 
     69120*Nc^2*x^3*HPL[{3, 1, -1}, x] - 5040*Nc^2*Log[1 - x] + 
     120*Nc^2*Pi^2*Log[1 - x] + 10080*Nc^2*x*Log[1 - x] - 
     404*Nc^2*Pi^4*x*Log[1 - x] - 240*Nc^2*Pi^2*x^2*Log[1 - x] - 
     10080*Nc^2*x^3*Log[1 - x] + 404*Nc^2*Pi^4*x^3*Log[1 - x] + 
     5040*Nc^2*x^4*Log[1 - x] + 120*Nc^2*Pi^2*x^4*Log[1 - x] - 
     2880*x*HPL[{-3}, x]*Log[1 - x] + 100800*Nc^2*x*HPL[{-3}, x]*Log[1 - x] + 
     2880*x^3*HPL[{-3}, x]*Log[1 - x] - 100800*Nc^2*x^3*HPL[{-3}, x]*
      Log[1 - x] - 1440*Nc^2*HPL[{-2}, x]*Log[1 - x] + 
     2400*Nc^2*Pi^2*x*HPL[{-2}, x]*Log[1 - x] + 2880*Nc^2*x^2*HPL[{-2}, x]*
      Log[1 - x] - 2400*Nc^2*Pi^2*x^3*HPL[{-2}, x]*Log[1 - x] - 
     1440*Nc^2*x^4*HPL[{-2}, x]*Log[1 - x] - 25920*Nc^2*x*HPL[{-2}, x]^2*
      Log[1 - x] + 25920*Nc^2*x^3*HPL[{-2}, x]^2*Log[1 - x] + 
     1920*Nc^2*Pi^2*x*HPL[{2}, x]*Log[1 - x] - 1920*Nc^2*Pi^2*x^3*HPL[{2}, x]*
      Log[1 - x] + 11520*Nc^2*x*HPL[{-2}, x]*HPL[{2}, x]*Log[1 - x] - 
     11520*Nc^2*x^3*HPL[{-2}, x]*HPL[{2}, x]*Log[1 - x] - 
     1440*x*HPL[{3}, x]*Log[1 - x] - 21600*Nc^2*x*HPL[{3}, x]*Log[1 - x] + 
     1440*x^3*HPL[{3}, x]*Log[1 - x] + 21600*Nc^2*x^3*HPL[{3}, x]*
      Log[1 - x] - 17280*Nc^2*x*HPL[{4}, x]*Log[1 - x] + 
     17280*Nc^2*x^3*HPL[{4}, x]*Log[1 - x] - 69120*Nc^2*x*HPL[{-3, 1}, x]*
      Log[1 - x] + 69120*Nc^2*x^3*HPL[{-3, 1}, x]*Log[1 - x] - 
     34560*Nc^2*x*HPL[{2, -2}, x]*Log[1 - x] + 34560*Nc^2*x^3*HPL[{2, -2}, x]*
      Log[1 - x] - 69120*Nc^2*x*HPL[{3, -1}, x]*Log[1 - x] + 
     69120*Nc^2*x^3*HPL[{3, -1}, x]*Log[1 - x] + 2160*Nc^2*Log[1 - x]^2 - 
     4320*Nc^2*x*Log[1 - x]^2 + 4320*Nc^2*x^3*Log[1 - x]^2 - 
     2160*Nc^2*x^4*Log[1 - x]^2 - 40320*Nc^2*x*HPL[{-3}, x]*Log[1 - x]^2 + 
     40320*Nc^2*x^3*HPL[{-3}, x]*Log[1 - x]^2 - 480*Nc^2*Log[1 - x]^3 + 
     960*Nc^2*x*Log[1 - x]^3 - 960*Nc^2*x^3*Log[1 - x]^3 + 
     480*Nc^2*x^4*Log[1 - x]^3 + 4140*Log[x] - 1260*Nc^2*Log[x] - 
     120*Nc^2*Pi^2*Log[x] - 2700*x*Log[x] - 2340*Nc^2*x*Log[x] + 
     840*Pi^2*x*Log[x] - 1080*Nc^2*Pi^2*x*Log[x] + 32*Pi^4*x*Log[x] + 
     116*Nc^2*Pi^4*x*Log[x] - 2880*x^2*Log[x] + 2160*Nc^2*x^2*Log[x] + 
     240*Nc^2*Pi^2*x^2*Log[x] - 2700*x^3*Log[x] + 7740*Nc^2*x^3*Log[x] - 
     840*Pi^2*x^3*Log[x] + 1080*Nc^2*Pi^2*x^3*Log[x] + 32*Pi^4*x^3*Log[x] - 
     180*Nc^2*Pi^4*x^3*Log[x] + 4140*x^4*Log[x] - 6300*Nc^2*x^4*Log[x] - 
     120*Nc^2*Pi^2*x^4*Log[x] - 5760*x*HPL[{-3}, x]*Log[x] + 
     4320*Nc^2*x*HPL[{-3}, x]*Log[x] + 1440*x^2*HPL[{-3}, x]*Log[x] - 
     41760*Nc^2*x^2*HPL[{-3}, x]*Log[x] + 30240*x^3*HPL[{-3}, x]*Log[x] - 
     69120*Nc^2*x^3*HPL[{-3}, x]*Log[x] - 2880*HPL[{-2}, x]*Log[x] + 
     3600*Nc^2*HPL[{-2}, x]*Log[x] + 18720*x*HPL[{-2}, x]*Log[x] - 
     24480*Nc^2*x*HPL[{-2}, x]*Log[x] + 960*Pi^2*x*HPL[{-2}, x]*Log[x] - 
     1440*Nc^2*Pi^2*x*HPL[{-2}, x]*Log[x] - 1440*Nc^2*x^2*HPL[{-2}, x]*
      Log[x] - 18720*x^3*HPL[{-2}, x]*Log[x] + 24480*Nc^2*x^3*HPL[{-2}, x]*
      Log[x] + 960*Pi^2*x^3*HPL[{-2}, x]*Log[x] - 
     480*Nc^2*Pi^2*x^3*HPL[{-2}, x]*Log[x] + 2880*x^4*HPL[{-2}, x]*Log[x] - 
     2160*Nc^2*x^4*HPL[{-2}, x]*Log[x] + 5760*x*HPL[{-2}, x]^2*Log[x] - 
     4320*Nc^2*x*HPL[{-2}, x]^2*Log[x] + 5760*x^3*HPL[{-2}, x]^2*Log[x] - 
     7200*Nc^2*x^3*HPL[{-2}, x]^2*Log[x] + 1440*HPL[{2}, x]*Log[x] - 
     1440*Nc^2*HPL[{2}, x]*Log[x] - 7920*x*HPL[{2}, x]*Log[x] + 
     39600*Nc^2*x*HPL[{2}, x]*Log[x] - 1080*Pi^2*x*HPL[{2}, x]*Log[x] - 
     360*Nc^2*Pi^2*x*HPL[{2}, x]*Log[x] + 7920*x^3*HPL[{2}, x]*Log[x] - 
     39600*Nc^2*x^3*HPL[{2}, x]*Log[x] - 1080*Pi^2*x^3*HPL[{2}, x]*Log[x] + 
     2520*Nc^2*Pi^2*x^3*HPL[{2}, x]*Log[x] - 1440*x^4*HPL[{2}, x]*Log[x] + 
     1440*Nc^2*x^4*HPL[{2}, x]*Log[x] - 12960*x*HPL[{-2}, x]*HPL[{2}, x]*
      Log[x] + 12960*Nc^2*x*HPL[{-2}, x]*HPL[{2}, x]*Log[x] - 
     12960*x^3*HPL[{-2}, x]*HPL[{2}, x]*Log[x] + 12960*Nc^2*x^3*HPL[{-2}, x]*
      HPL[{2}, x]*Log[x] + 2880*x*HPL[{2}, x]^2*Log[x] - 
     1440*Nc^2*x*HPL[{2}, x]^2*Log[x] + 2880*x^3*HPL[{2}, x]^2*Log[x] - 
     4320*Nc^2*x^3*HPL[{2}, x]^2*Log[x] - 7200*x*HPL[{3}, x]*Log[x] - 
     4320*Nc^2*x*HPL[{3}, x]*Log[x] + 46080*Nc^2*x^2*HPL[{3}, x]*Log[x] - 
     15840*x^3*HPL[{3}, x]*Log[x] + 73440*Nc^2*x^3*HPL[{3}, x]*Log[x] + 
     56160*x*HPL[{4}, x]*Log[x] - 36000*Nc^2*x*HPL[{4}, x]*Log[x] + 
     56160*x^3*HPL[{4}, x]*Log[x] - 76320*Nc^2*x^3*HPL[{4}, x]*Log[x] - 
     46080*x*HPL[{-3, -1}, x]*Log[x] + 25920*Nc^2*x*HPL[{-3, -1}, x]*Log[x] - 
     46080*x^3*HPL[{-3, -1}, x]*Log[x] + 66240*Nc^2*x^3*HPL[{-3, -1}, x]*
      Log[x] + 17280*x*HPL[{-3, 1}, x]*Log[x] + 17280*x^3*HPL[{-3, 1}, x]*
      Log[x] - 34560*Nc^2*x^3*HPL[{-3, 1}, x]*Log[x] - 
     27360*x*HPL[{-2, -1}, x]*Log[x] + 24480*Nc^2*x*HPL[{-2, -1}, x]*Log[x] + 
     27360*x^3*HPL[{-2, -1}, x]*Log[x] - 24480*Nc^2*x^3*HPL[{-2, -1}, x]*
      Log[x] + 8640*x*HPL[{-2, 1}, x]*Log[x] - 54720*Nc^2*x*HPL[{-2, 1}, x]*
      Log[x] - 8640*x^3*HPL[{-2, 1}, x]*Log[x] + 
     54720*Nc^2*x^3*HPL[{-2, 1}, x]*Log[x] - 14400*x*HPL[{2, -2}, x]*Log[x] + 
     14400*Nc^2*x*HPL[{2, -2}, x]*Log[x] - 14400*x^3*HPL[{2, -2}, x]*Log[x] + 
     14400*Nc^2*x^3*HPL[{2, -2}, x]*Log[x] + 8640*x*HPL[{2, -1}, x]*Log[x] - 
     54720*Nc^2*x*HPL[{2, -1}, x]*Log[x] - 8640*x^3*HPL[{2, -1}, x]*Log[x] + 
     54720*Nc^2*x^3*HPL[{2, -1}, x]*Log[x] + 23040*Nc^2*x*HPL[{2, 1}, x]*
      Log[x] - 23040*Nc^2*x^3*HPL[{2, 1}, x]*Log[x] + 
     8640*x*HPL[{2, 2}, x]*Log[x] - 11520*Nc^2*x*HPL[{2, 2}, x]*Log[x] + 
     8640*x^3*HPL[{2, 2}, x]*Log[x] - 5760*Nc^2*x^3*HPL[{2, 2}, x]*Log[x] + 
     17280*x*HPL[{3, -1}, x]*Log[x] + 17280*x^3*HPL[{3, -1}, x]*Log[x] - 
     34560*Nc^2*x^3*HPL[{3, -1}, x]*Log[x] + 5760*Nc^2*x*HPL[{-2, -1, -1}, x]*
      Log[x] - 5760*Nc^2*x^3*HPL[{-2, -1, -1}, x]*Log[x] + 
     46080*Nc^2*x*HPL[{-2, -1, 1}, x]*Log[x] - 46080*Nc^2*x^3*
      HPL[{-2, -1, 1}, x]*Log[x] + 46080*Nc^2*x*HPL[{-2, 1, -1}, x]*Log[x] - 
     46080*Nc^2*x^3*HPL[{-2, 1, -1}, x]*Log[x] + 
     11520*Nc^2*x*HPL[{-2, 1, 1}, x]*Log[x] - 11520*Nc^2*x^3*
      HPL[{-2, 1, 1}, x]*Log[x] + 46080*Nc^2*x*HPL[{2, -1, -1}, x]*Log[x] - 
     46080*Nc^2*x^3*HPL[{2, -1, -1}, x]*Log[x] + 
     11520*Nc^2*x*HPL[{2, -1, 1}, x]*Log[x] - 11520*Nc^2*x^3*
      HPL[{2, -1, 1}, x]*Log[x] + 11520*Nc^2*x*HPL[{2, 1, -1}, x]*Log[x] - 
     11520*Nc^2*x^3*HPL[{2, 1, -1}, x]*Log[x] - 1080*Log[1 - x]*Log[x] - 
     2520*Nc^2*Log[1 - x]*Log[x] + 4320*Nc^2*x*Log[1 - x]*Log[x] + 
     120*Pi^2*x*Log[1 - x]*Log[x] - 2760*Nc^2*Pi^2*x*Log[1 - x]*Log[x] + 
     2160*x^2*Log[1 - x]*Log[x] + 720*Nc^2*x^2*Log[1 - x]*Log[x] - 
     4320*Nc^2*x^3*Log[1 - x]*Log[x] - 120*Pi^2*x^3*Log[1 - x]*Log[x] + 
     2760*Nc^2*Pi^2*x^3*Log[1 - x]*Log[x] - 1080*x^4*Log[1 - x]*Log[x] + 
     1800*Nc^2*x^4*Log[1 - x]*Log[x] + 20160*Nc^2*x*HPL[{-3}, x]*Log[1 - x]*
      Log[x] - 20160*Nc^2*x^3*HPL[{-3}, x]*Log[1 - x]*Log[x] + 
     1440*x*HPL[{-2}, x]*Log[1 - x]*Log[x] - 50400*Nc^2*x*HPL[{-2}, x]*
      Log[1 - x]*Log[x] - 1440*x^3*HPL[{-2}, x]*Log[1 - x]*Log[x] + 
     50400*Nc^2*x^3*HPL[{-2}, x]*Log[1 - x]*Log[x] + 
     1440*x*HPL[{2}, x]*Log[1 - x]*Log[x] + 12960*Nc^2*x*HPL[{2}, x]*
      Log[1 - x]*Log[x] - 1440*x^3*HPL[{2}, x]*Log[1 - x]*Log[x] - 
     12960*Nc^2*x^3*HPL[{2}, x]*Log[1 - x]*Log[x] + 
     11520*Nc^2*x*HPL[{3}, x]*Log[1 - x]*Log[x] - 11520*Nc^2*x^3*HPL[{3}, x]*
      Log[1 - x]*Log[x] + 51840*Nc^2*x*HPL[{-2, -1}, x]*Log[1 - x]*Log[x] - 
     51840*Nc^2*x^3*HPL[{-2, -1}, x]*Log[1 - x]*Log[x] + 
     23040*Nc^2*x*HPL[{-2, 1}, x]*Log[1 - x]*Log[x] - 
     23040*Nc^2*x^3*HPL[{-2, 1}, x]*Log[1 - x]*Log[x] + 
     23040*Nc^2*x*HPL[{2, -1}, x]*Log[1 - x]*Log[x] - 
     23040*Nc^2*x^3*HPL[{2, -1}, x]*Log[1 - x]*Log[x] + 
     1440*Nc^2*Log[1 - x]^2*Log[x] - 1440*Nc^2*x*Log[1 - x]^2*Log[x] + 
     1680*Nc^2*Pi^2*x*Log[1 - x]^2*Log[x] - 1440*Nc^2*x^2*Log[1 - x]^2*
      Log[x] + 1440*Nc^2*x^3*Log[1 - x]^2*Log[x] - 
     1680*Nc^2*Pi^2*x^3*Log[1 - x]^2*Log[x] + 20160*Nc^2*x*HPL[{-2}, x]*
      Log[1 - x]^2*Log[x] - 20160*Nc^2*x^3*HPL[{-2}, x]*Log[1 - x]^2*Log[x] + 
     540*Log[x]^2 + 1620*Nc^2*Log[x]^2 - 4950*x*Log[x]^2 + 
     5310*Nc^2*x*Log[x]^2 + 315*Pi^2*x*Log[x]^2 + 45*Nc^2*Pi^2*x*Log[x]^2 - 
     1260*x^2*Log[x]^2 - 180*Nc^2*x^2*Log[x]^2 - 90*Pi^2*x^2*Log[x]^2 - 
     750*Nc^2*Pi^2*x^2*Log[x]^2 + 3690*x^3*Log[x]^2 - 
     4050*Nc^2*x^3*Log[x]^2 - 165*Pi^2*x^3*Log[x]^2 - 
     1035*Nc^2*Pi^2*x^3*Log[x]^2 + 1980*x^4*Log[x]^2 - 
     2700*Nc^2*x^4*Log[x]^2 + 19080*x*HPL[{-3}, x]*Log[x]^2 - 
     11160*Nc^2*x*HPL[{-3}, x]*Log[x]^2 + 19080*x^3*HPL[{-3}, x]*Log[x]^2 - 
     27000*Nc^2*x^3*HPL[{-3}, x]*Log[x]^2 + 7020*x*HPL[{-2}, x]*Log[x]^2 - 
     2700*Nc^2*x*HPL[{-2}, x]*Log[x]^2 - 360*x^2*HPL[{-2}, x]*Log[x]^2 + 
     4680*Nc^2*x^2*HPL[{-2}, x]*Log[x]^2 - 10260*x^3*HPL[{-2}, x]*Log[x]^2 + 
     10260*Nc^2*x^3*HPL[{-2}, x]*Log[x]^2 + 8640*Nc^2*x*HPL[{2}, x]*
      Log[x]^2 - 10080*Nc^2*x^2*HPL[{2}, x]*Log[x]^2 + 
     5040*x^3*HPL[{2}, x]*Log[x]^2 - 23760*Nc^2*x^3*HPL[{2}, x]*Log[x]^2 - 
     17280*x*HPL[{3}, x]*Log[x]^2 + 15840*Nc^2*x*HPL[{3}, x]*Log[x]^2 - 
     17280*x^3*HPL[{3}, x]*Log[x]^2 + 18720*Nc^2*x^3*HPL[{3}, x]*Log[x]^2 - 
     4320*Nc^2*x*HPL[{-2, -1}, x]*Log[x]^2 + 4320*Nc^2*x^3*HPL[{-2, -1}, x]*
      Log[x]^2 + 5040*x*HPL[{-2, 1}, x]*Log[x]^2 - 
     19440*Nc^2*x*HPL[{-2, 1}, x]*Log[x]^2 + 5040*x^3*HPL[{-2, 1}, x]*
      Log[x]^2 + 9360*Nc^2*x^3*HPL[{-2, 1}, x]*Log[x]^2 + 
     5040*x*HPL[{2, -1}, x]*Log[x]^2 - 19440*Nc^2*x*HPL[{2, -1}, x]*
      Log[x]^2 + 5040*x^3*HPL[{2, -1}, x]*Log[x]^2 + 
     9360*Nc^2*x^3*HPL[{2, -1}, x]*Log[x]^2 - 3600*x*HPL[{2, 1}, x]*
      Log[x]^2 + 720*Nc^2*x*HPL[{2, 1}, x]*Log[x]^2 - 
     3600*x^3*HPL[{2, 1}, x]*Log[x]^2 + 6480*Nc^2*x^3*HPL[{2, 1}, x]*
      Log[x]^2 + 360*Log[1 - x]*Log[x]^2 - 1800*Nc^2*Log[1 - x]*Log[x]^2 - 
     1800*x*Log[1 - x]*Log[x]^2 + 18360*Nc^2*x*Log[1 - x]*Log[x]^2 - 
     1800*Nc^2*Pi^2*x*Log[1 - x]*Log[x]^2 + 2160*Nc^2*x^2*Log[1 - x]*
      Log[x]^2 + 1800*x^3*Log[1 - x]*Log[x]^2 - 18360*Nc^2*x^3*Log[1 - x]*
      Log[x]^2 + 1800*Nc^2*Pi^2*x^3*Log[1 - x]*Log[x]^2 - 
     360*x^4*Log[1 - x]*Log[x]^2 - 360*Nc^2*x^4*Log[1 - x]*Log[x]^2 - 
     18720*Nc^2*x*HPL[{-2}, x]*Log[1 - x]*Log[x]^2 + 
     18720*Nc^2*x^3*HPL[{-2}, x]*Log[1 - x]*Log[x]^2 - 
     5760*Nc^2*x*HPL[{2}, x]*Log[1 - x]*Log[x]^2 + 5760*Nc^2*x^3*HPL[{2}, x]*
      Log[1 - x]*Log[x]^2 + 360*x*Log[1 - x]^2*Log[x]^2 + 
     360*Nc^2*x*Log[1 - x]^2*Log[x]^2 - 360*x^3*Log[1 - x]^2*Log[x]^2 - 
     360*Nc^2*x^3*Log[1 - x]^2*Log[x]^2 + 480*Nc^2*x*Log[1 - x]^3*Log[x]^2 - 
     480*Nc^2*x^3*Log[1 - x]^3*Log[x]^2 + 480*Nc^2*Log[x]^3 - 
     1440*x*Log[x]^3 + 840*Nc^2*x*Log[x]^3 + 90*Pi^2*x*Log[x]^3 + 
     150*Nc^2*Pi^2*x*Log[x]^3 + 720*x^2*Log[x]^3 + 2040*Nc^2*x^2*Log[x]^3 + 
     1800*x^3*Log[x]^3 + 2400*Nc^2*x^3*Log[x]^3 + 90*Pi^2*x^3*Log[x]^3 - 
     330*Nc^2*Pi^2*x^3*Log[x]^3 + 360*Nc^2*x^4*Log[x]^3 - 
     1320*x*HPL[{-2}, x]*Log[x]^3 + 2280*Nc^2*x*HPL[{-2}, x]*Log[x]^3 - 
     1320*x^3*HPL[{-2}, x]*Log[x]^3 + 360*Nc^2*x^3*HPL[{-2}, x]*Log[x]^3 + 
     2280*x*HPL[{2}, x]*Log[x]^3 - 2520*Nc^2*x*HPL[{2}, x]*Log[x]^3 + 
     2280*x^3*HPL[{2}, x]*Log[x]^3 - 2040*Nc^2*x^3*HPL[{2}, x]*Log[x]^3 - 
     240*x*Log[1 - x]*Log[x]^3 + 5280*Nc^2*x*Log[1 - x]*Log[x]^3 + 
     240*x^3*Log[1 - x]*Log[x]^3 - 5280*Nc^2*x^3*Log[1 - x]*Log[x]^3 - 
     2400*Nc^2*x*Log[1 - x]^2*Log[x]^3 + 2400*Nc^2*x^3*Log[1 - x]^2*
      Log[x]^3 - 135*x*Log[x]^4 - 255*Nc^2*x*Log[x]^4 + 150*x^2*Log[x]^4 + 
     390*Nc^2*x^2*Log[x]^4 + 315*x^3*Log[x]^4 + 615*Nc^2*x^3*Log[x]^4 + 
     960*Nc^2*x*Log[1 - x]*Log[x]^4 - 960*Nc^2*x^3*Log[1 - x]*Log[x]^4 + 
     12*x*Log[x]^5 - 144*Nc^2*x*Log[x]^5 + 12*x^3*Log[x]^5 + 
     120*Nc^2*x^3*Log[x]^5 + 120*Nc^2*Pi^2*Log[1 + x] - 
     180*Pi^2*x*Log[1 + x] + 180*Nc^2*Pi^2*x*Log[1 + x] - 
     72*Pi^4*x*Log[1 + x] + 72*Nc^2*Pi^4*x*Log[1 + x] + 
     360*Pi^2*x^2*Log[1 + x] - 600*Nc^2*Pi^2*x^2*Log[1 + x] - 
     180*Pi^2*x^3*Log[1 + x] + 180*Nc^2*Pi^2*x^3*Log[1 + x] - 
     72*Pi^4*x^3*Log[1 + x] + 72*Nc^2*Pi^4*x^3*Log[1 + x] + 
     120*Nc^2*Pi^2*x^4*Log[1 + x] - 1440*Nc^2*HPL[{-2}, x]*Log[1 + x] + 
     2160*x*HPL[{-2}, x]*Log[1 + x] - 2160*Nc^2*x*HPL[{-2}, x]*Log[1 + x] - 
     4320*x^2*HPL[{-2}, x]*Log[1 + x] + 7200*Nc^2*x^2*HPL[{-2}, x]*
      Log[1 + x] + 2160*x^3*HPL[{-2}, x]*Log[1 + x] - 
     2160*Nc^2*x^3*HPL[{-2}, x]*Log[1 + x] - 1440*Nc^2*x^4*HPL[{-2}, x]*
      Log[1 + x] - 38880*x*HPL[{4}, x]*Log[1 + x] + 
     38880*Nc^2*x*HPL[{4}, x]*Log[1 + x] - 38880*x^3*HPL[{4}, x]*Log[1 + x] + 
     38880*Nc^2*x^3*HPL[{4}, x]*Log[1 + x] - 3960*Log[x]*Log[1 + x] + 
     4680*Nc^2*Log[x]*Log[1 + x] + 2520*x*Log[x]*Log[1 + x] - 
     2520*Nc^2*x*Log[x]*Log[1 + x] + 2880*x^2*Log[x]*Log[1 + x] - 
     4320*Nc^2*x^2*Log[x]*Log[1 + x] + 2520*x^3*Log[x]*Log[1 + x] - 
     2520*Nc^2*x^3*Log[x]*Log[1 + x] - 3960*x^4*Log[x]*Log[1 + x] + 
     4680*Nc^2*x^4*Log[x]*Log[1 + x] - 23040*x*HPL[{-3}, x]*Log[x]*
      Log[1 + x] + 23040*Nc^2*x*HPL[{-3}, x]*Log[x]*Log[1 + x] - 
     23040*x^3*HPL[{-3}, x]*Log[x]*Log[1 + x] + 23040*Nc^2*x^3*HPL[{-3}, x]*
      Log[x]*Log[1 + x] + 23040*x*HPL[{3}, x]*Log[x]*Log[1 + x] - 
     23040*Nc^2*x*HPL[{3}, x]*Log[x]*Log[1 + x] + 23040*x^3*HPL[{3}, x]*
      Log[x]*Log[1 + x] - 23040*Nc^2*x^3*HPL[{3}, x]*Log[x]*Log[1 + x] + 
     1440*Nc^2*Log[1 - x]*Log[x]*Log[1 + x] - 2880*Nc^2*x^2*Log[1 - x]*Log[x]*
      Log[1 + x] + 1440*Nc^2*x^4*Log[1 - x]*Log[x]*Log[1 + x] + 
     720*Log[x]^2*Log[1 + x] - 1800*Nc^2*Log[x]^2*Log[1 + x] + 
     540*x*Log[x]^2*Log[1 + x] - 540*Nc^2*x*Log[x]^2*Log[1 + x] - 
     240*Pi^2*x*Log[x]^2*Log[1 + x] + 240*Nc^2*Pi^2*x*Log[x]^2*Log[1 + x] - 
     1080*x^2*Log[x]^2*Log[1 + x] + 3240*Nc^2*x^2*Log[x]^2*Log[1 + x] + 
     540*x^3*Log[x]^2*Log[1 + x] - 540*Nc^2*x^3*Log[x]^2*Log[1 + x] - 
     240*Pi^2*x^3*Log[x]^2*Log[1 + x] + 240*Nc^2*Pi^2*x^3*Log[x]^2*
      Log[1 + x] - 720*x^4*Log[x]^2*Log[1 + x] - 360*Nc^2*x^4*Log[x]^2*
      Log[1 + x] + 2880*x*HPL[{-2}, x]*Log[x]^2*Log[1 + x] - 
     2880*Nc^2*x*HPL[{-2}, x]*Log[x]^2*Log[1 + x] + 
     2880*x^3*HPL[{-2}, x]*Log[x]^2*Log[1 + x] - 2880*Nc^2*x^3*HPL[{-2}, x]*
      Log[x]^2*Log[1 + x] - 5040*x*HPL[{2}, x]*Log[x]^2*Log[1 + x] + 
     5040*Nc^2*x*HPL[{2}, x]*Log[x]^2*Log[1 + x] - 5040*x^3*HPL[{2}, x]*
      Log[x]^2*Log[1 + x] + 5040*Nc^2*x^3*HPL[{2}, x]*Log[x]^2*Log[1 + x] - 
     180*x*Log[x]^3*Log[1 + x] - 540*Nc^2*x*Log[x]^3*Log[1 + x] - 
     360*x^2*Log[x]^3*Log[1 + x] - 1080*Nc^2*x^2*Log[x]^3*Log[1 + x] - 
     180*x^3*Log[x]^3*Log[1 + x] - 540*Nc^2*x^3*Log[x]^3*Log[1 + x] - 
     30*x*Log[x]^4*Log[1 + x] + 30*Nc^2*x*Log[x]^4*Log[1 + x] - 
     30*x^3*Log[x]^4*Log[1 + x] + 30*Nc^2*x^3*Log[x]^4*Log[1 + x] + 
     720*Nc^2*Log[x]*Log[1 + x]^2 - 1080*x*Log[x]*Log[1 + x]^2 + 
     1080*Nc^2*x*Log[x]*Log[1 + x]^2 + 2160*x^2*Log[x]*Log[1 + x]^2 - 
     3600*Nc^2*x^2*Log[x]*Log[1 + x]^2 - 1080*x^3*Log[x]*Log[1 + x]^2 + 
     1080*Nc^2*x^3*Log[x]*Log[1 + x]^2 + 720*Nc^2*x^4*Log[x]*Log[1 + x]^2 + 
     4140*Log[-2 + x^(-1) + x] - 1260*Nc^2*Log[-2 + x^(-1) + x] - 
     120*Nc^2*Pi^2*Log[-2 + x^(-1) + x] - 8280*x*Log[-2 + x^(-1) + x] + 
     2520*Nc^2*x*Log[-2 + x^(-1) + x] + 180*Pi^2*x*Log[-2 + x^(-1) + x] - 
     180*Nc^2*Pi^2*x*Log[-2 + x^(-1) + x] + 72*Pi^4*x*Log[-2 + x^(-1) + x] + 
     76*Nc^2*Pi^4*x*Log[-2 + x^(-1) + x] - 360*Pi^2*x^2*
      Log[-2 + x^(-1) + x] + 600*Nc^2*Pi^2*x^2*Log[-2 + x^(-1) + x] + 
     8280*x^3*Log[-2 + x^(-1) + x] - 2520*Nc^2*x^3*Log[-2 + x^(-1) + x] + 
     180*Pi^2*x^3*Log[-2 + x^(-1) + x] - 180*Nc^2*Pi^2*x^3*
      Log[-2 + x^(-1) + x] + 72*Pi^4*x^3*Log[-2 + x^(-1) + x] - 
     220*Nc^2*Pi^4*x^3*Log[-2 + x^(-1) + x] - 4140*x^4*Log[-2 + x^(-1) + x] + 
     1260*Nc^2*x^4*Log[-2 + x^(-1) + x] - 120*Nc^2*Pi^2*x^4*
      Log[-2 + x^(-1) + x] - 20160*x*HPL[{-3}, x]*Log[-2 + x^(-1) + x] + 
     14400*Nc^2*x*HPL[{-3}, x]*Log[-2 + x^(-1) + x] + 
     20160*x^3*HPL[{-3}, x]*Log[-2 + x^(-1) + x] - 
     14400*Nc^2*x^3*HPL[{-3}, x]*Log[-2 + x^(-1) + x] + 
     1440*Nc^2*HPL[{-2}, x]*Log[-2 + x^(-1) + x] - 
     2160*x*HPL[{-2}, x]*Log[-2 + x^(-1) + x] + 2160*Nc^2*x*HPL[{-2}, x]*
      Log[-2 + x^(-1) + x] - 480*Nc^2*Pi^2*x*HPL[{-2}, x]*
      Log[-2 + x^(-1) + x] + 4320*x^2*HPL[{-2}, x]*Log[-2 + x^(-1) + x] - 
     7200*Nc^2*x^2*HPL[{-2}, x]*Log[-2 + x^(-1) + x] - 
     2160*x^3*HPL[{-2}, x]*Log[-2 + x^(-1) + x] + 2160*Nc^2*x^3*HPL[{-2}, x]*
      Log[-2 + x^(-1) + x] + 480*Nc^2*Pi^2*x^3*HPL[{-2}, x]*
      Log[-2 + x^(-1) + x] + 1440*Nc^2*x^4*HPL[{-2}, x]*
      Log[-2 + x^(-1) + x] + 2880*Nc^2*x*HPL[{-2}, x]^2*
      Log[-2 + x^(-1) + x] - 2880*Nc^2*x^3*HPL[{-2}, x]^2*
      Log[-2 + x^(-1) + x] - 960*Nc^2*Pi^2*x*HPL[{2}, x]*
      Log[-2 + x^(-1) + x] + 960*Nc^2*Pi^2*x^3*HPL[{2}, x]*
      Log[-2 + x^(-1) + x] + 4320*x*HPL[{3}, x]*Log[-2 + x^(-1) + x] - 
     15840*Nc^2*x*HPL[{3}, x]*Log[-2 + x^(-1) + x] - 
     4320*x^3*HPL[{3}, x]*Log[-2 + x^(-1) + x] + 15840*Nc^2*x^3*HPL[{3}, x]*
      Log[-2 + x^(-1) + x] + 38880*x*HPL[{4}, x]*Log[-2 + x^(-1) + x] - 
     33120*Nc^2*x*HPL[{4}, x]*Log[-2 + x^(-1) + x] + 
     38880*x^3*HPL[{4}, x]*Log[-2 + x^(-1) + x] - 44640*Nc^2*x^3*HPL[{4}, x]*
      Log[-2 + x^(-1) + x] + 23040*Nc^2*x*HPL[{-3, 1}, x]*
      Log[-2 + x^(-1) + x] - 23040*Nc^2*x^3*HPL[{-3, 1}, x]*
      Log[-2 + x^(-1) + x] + 11520*Nc^2*x*HPL[{2, -2}, x]*
      Log[-2 + x^(-1) + x] - 11520*Nc^2*x^3*HPL[{2, -2}, x]*
      Log[-2 + x^(-1) + x] + 23040*Nc^2*x*HPL[{3, -1}, x]*
      Log[-2 + x^(-1) + x] - 23040*Nc^2*x^3*HPL[{3, -1}, x]*
      Log[-2 + x^(-1) + x] - 4320*Nc^2*Log[1 - x]*Log[-2 + x^(-1) + x] + 
     8640*Nc^2*x*Log[1 - x]*Log[-2 + x^(-1) + x] - 8640*Nc^2*x^3*Log[1 - x]*
      Log[-2 + x^(-1) + x] + 4320*Nc^2*x^4*Log[1 - x]*Log[-2 + x^(-1) + x] + 
     34560*Nc^2*x*HPL[{-3}, x]*Log[1 - x]*Log[-2 + x^(-1) + x] - 
     34560*Nc^2*x^3*HPL[{-3}, x]*Log[1 - x]*Log[-2 + x^(-1) + x] + 
     1440*Nc^2*Log[1 - x]^2*Log[-2 + x^(-1) + x] - 2880*Nc^2*x*Log[1 - x]^2*
      Log[-2 + x^(-1) + x] + 2880*Nc^2*x^3*Log[1 - x]^2*
      Log[-2 + x^(-1) + x] - 1440*Nc^2*x^4*Log[1 - x]^2*
      Log[-2 + x^(-1) + x] + 1080*Log[x]*Log[-2 + x^(-1) + x] + 
     3240*Nc^2*Log[x]*Log[-2 + x^(-1) + x] - 2520*x*Log[x]*
      Log[-2 + x^(-1) + x] - 1800*Nc^2*x*Log[x]*Log[-2 + x^(-1) + x] + 
     600*Pi^2*x*Log[x]*Log[-2 + x^(-1) + x] - 360*Nc^2*Pi^2*x*Log[x]*
      Log[-2 + x^(-1) + x] + 2880*x^2*Log[x]*Log[-2 + x^(-1) + x] - 
     7200*Nc^2*x^2*Log[x]*Log[-2 + x^(-1) + x] - 
     2520*x^3*Log[x]*Log[-2 + x^(-1) + x] + 6840*Nc^2*x^3*Log[x]*
      Log[-2 + x^(-1) + x] - 600*Pi^2*x^3*Log[x]*Log[-2 + x^(-1) + x] + 
     360*Nc^2*Pi^2*x^3*Log[x]*Log[-2 + x^(-1) + x] + 
     1080*x^4*Log[x]*Log[-2 + x^(-1) + x] - 1080*Nc^2*x^4*Log[x]*
      Log[-2 + x^(-1) + x] + 23040*x*HPL[{-3}, x]*Log[x]*
      Log[-2 + x^(-1) + x] - 25920*Nc^2*x*HPL[{-3}, x]*Log[x]*
      Log[-2 + x^(-1) + x] + 23040*x^3*HPL[{-3}, x]*Log[x]*
      Log[-2 + x^(-1) + x] - 20160*Nc^2*x^3*HPL[{-3}, x]*Log[x]*
      Log[-2 + x^(-1) + x] + 10080*x*HPL[{-2}, x]*Log[x]*
      Log[-2 + x^(-1) + x] - 7200*Nc^2*x*HPL[{-2}, x]*Log[x]*
      Log[-2 + x^(-1) + x] - 10080*x^3*HPL[{-2}, x]*Log[x]*
      Log[-2 + x^(-1) + x] + 7200*Nc^2*x^3*HPL[{-2}, x]*Log[x]*
      Log[-2 + x^(-1) + x] - 2880*x*HPL[{2}, x]*Log[x]*Log[-2 + x^(-1) + x] + 
     14400*Nc^2*x*HPL[{2}, x]*Log[x]*Log[-2 + x^(-1) + x] + 
     2880*x^3*HPL[{2}, x]*Log[x]*Log[-2 + x^(-1) + x] - 
     14400*Nc^2*x^3*HPL[{2}, x]*Log[x]*Log[-2 + x^(-1) + x] - 
     23040*x*HPL[{3}, x]*Log[x]*Log[-2 + x^(-1) + x] + 
     17280*Nc^2*x*HPL[{3}, x]*Log[x]*Log[-2 + x^(-1) + x] - 
     23040*x^3*HPL[{3}, x]*Log[x]*Log[-2 + x^(-1) + x] + 
     28800*Nc^2*x^3*HPL[{3}, x]*Log[x]*Log[-2 + x^(-1) + x] - 
     5760*Nc^2*x*HPL[{-2, -1}, x]*Log[x]*Log[-2 + x^(-1) + x] + 
     5760*Nc^2*x^3*HPL[{-2, -1}, x]*Log[x]*Log[-2 + x^(-1) + x] - 
     11520*Nc^2*x*HPL[{-2, 1}, x]*Log[x]*Log[-2 + x^(-1) + x] + 
     11520*Nc^2*x^3*HPL[{-2, 1}, x]*Log[x]*Log[-2 + x^(-1) + x] - 
     11520*Nc^2*x*HPL[{2, -1}, x]*Log[x]*Log[-2 + x^(-1) + x] + 
     11520*Nc^2*x^3*HPL[{2, -1}, x]*Log[x]*Log[-2 + x^(-1) + x] - 
     2880*Nc^2*Log[1 - x]*Log[x]*Log[-2 + x^(-1) + x] + 
     2880*Nc^2*x*Log[1 - x]*Log[x]*Log[-2 + x^(-1) + x] - 
     1440*Nc^2*Pi^2*x*Log[1 - x]*Log[x]*Log[-2 + x^(-1) + x] + 
     2880*Nc^2*x^2*Log[1 - x]*Log[x]*Log[-2 + x^(-1) + x] - 
     2880*Nc^2*x^3*Log[1 - x]*Log[x]*Log[-2 + x^(-1) + x] + 
     1440*Nc^2*Pi^2*x^3*Log[1 - x]*Log[x]*Log[-2 + x^(-1) + x] - 
     17280*Nc^2*x*HPL[{-2}, x]*Log[1 - x]*Log[x]*Log[-2 + x^(-1) + x] + 
     17280*Nc^2*x^3*HPL[{-2}, x]*Log[1 - x]*Log[x]*Log[-2 + x^(-1) + x] + 
     1440*Nc^2*Log[x]^2*Log[-2 + x^(-1) + x] - 4140*x*Log[x]^2*
      Log[-2 + x^(-1) + x] + 3420*Nc^2*x*Log[x]^2*Log[-2 + x^(-1) + x] + 
     240*Pi^2*x*Log[x]^2*Log[-2 + x^(-1) + x] + 360*Nc^2*Pi^2*x*Log[x]^2*
      Log[-2 + x^(-1) + x] + 1080*x^2*Log[x]^2*Log[-2 + x^(-1) + x] - 
     3240*Nc^2*x^2*Log[x]^2*Log[-2 + x^(-1) + x] + 
     3060*x^3*Log[x]^2*Log[-2 + x^(-1) + x] - 2340*Nc^2*x^3*Log[x]^2*
      Log[-2 + x^(-1) + x] + 240*Pi^2*x^3*Log[x]^2*Log[-2 + x^(-1) + x] - 
     840*Nc^2*Pi^2*x^3*Log[x]^2*Log[-2 + x^(-1) + x] + 
     720*Nc^2*x^4*Log[x]^2*Log[-2 + x^(-1) + x] - 2880*x*HPL[{-2}, x]*
      Log[x]^2*Log[-2 + x^(-1) + x] + 7200*Nc^2*x*HPL[{-2}, x]*Log[x]^2*
      Log[-2 + x^(-1) + x] - 2880*x^3*HPL[{-2}, x]*Log[x]^2*
      Log[-2 + x^(-1) + x] - 1440*Nc^2*x^3*HPL[{-2}, x]*Log[x]^2*
      Log[-2 + x^(-1) + x] + 5040*x*HPL[{2}, x]*Log[x]^2*
      Log[-2 + x^(-1) + x] - 2160*Nc^2*x*HPL[{2}, x]*Log[x]^2*
      Log[-2 + x^(-1) + x] + 5040*x^3*HPL[{2}, x]*Log[x]^2*
      Log[-2 + x^(-1) + x] - 7920*Nc^2*x^3*HPL[{2}, x]*Log[x]^2*
      Log[-2 + x^(-1) + x] - 720*x*Log[1 - x]*Log[x]^2*Log[-2 + x^(-1) + x] + 
     7920*Nc^2*x*Log[1 - x]*Log[x]^2*Log[-2 + x^(-1) + x] + 
     720*x^3*Log[1 - x]*Log[x]^2*Log[-2 + x^(-1) + x] - 
     7920*Nc^2*x^3*Log[1 - x]*Log[x]^2*Log[-2 + x^(-1) + x] - 
     1440*Nc^2*x*Log[1 - x]^2*Log[x]^2*Log[-2 + x^(-1) + x] + 
     1440*Nc^2*x^3*Log[1 - x]^2*Log[x]^2*Log[-2 + x^(-1) + x] - 
     660*x*Log[x]^3*Log[-2 + x^(-1) + x] - 540*Nc^2*x*Log[x]^3*
      Log[-2 + x^(-1) + x] + 360*x^2*Log[x]^3*Log[-2 + x^(-1) + x] + 
     1080*Nc^2*x^2*Log[x]^3*Log[-2 + x^(-1) + x] + 
     1020*x^3*Log[x]^3*Log[-2 + x^(-1) + x] + 1620*Nc^2*x^3*Log[x]^3*
      Log[-2 + x^(-1) + x] + 2880*Nc^2*x*Log[1 - x]*Log[x]^3*
      Log[-2 + x^(-1) + x] - 2880*Nc^2*x^3*Log[1 - x]*Log[x]^3*
      Log[-2 + x^(-1) + x] + 30*x*Log[x]^4*Log[-2 + x^(-1) + x] - 
     630*Nc^2*x*Log[x]^4*Log[-2 + x^(-1) + x] + 30*x^3*Log[x]^4*
      Log[-2 + x^(-1) + x] + 570*Nc^2*x^3*Log[x]^4*Log[-2 + x^(-1) + x] - 
     1440*Nc^2*Log[x]*Log[1 + x]*Log[-2 + x^(-1) + x] + 
     2160*x*Log[x]*Log[1 + x]*Log[-2 + x^(-1) + x] - 
     2160*Nc^2*x*Log[x]*Log[1 + x]*Log[-2 + x^(-1) + x] - 
     4320*x^2*Log[x]*Log[1 + x]*Log[-2 + x^(-1) + x] + 
     7200*Nc^2*x^2*Log[x]*Log[1 + x]*Log[-2 + x^(-1) + x] + 
     2160*x^3*Log[x]*Log[1 + x]*Log[-2 + x^(-1) + x] - 
     2160*Nc^2*x^3*Log[x]*Log[1 + x]*Log[-2 + x^(-1) + x] - 
     1440*Nc^2*x^4*Log[x]*Log[1 + x]*Log[-2 + x^(-1) + x] + 
     540*Log[-2 + x^(-1) + x]^2 + 1620*Nc^2*Log[-2 + x^(-1) + x]^2 - 
     1080*x*Log[-2 + x^(-1) + x]^2 - 3240*Nc^2*x*Log[-2 + x^(-1) + x]^2 + 
     1080*x^3*Log[-2 + x^(-1) + x]^2 + 3240*Nc^2*x^3*Log[-2 + x^(-1) + x]^2 - 
     540*x^4*Log[-2 + x^(-1) + x]^2 - 1620*Nc^2*x^4*Log[-2 + x^(-1) + x]^2 - 
     5760*Nc^2*x*HPL[{-3}, x]*Log[-2 + x^(-1) + x]^2 + 
     5760*Nc^2*x^3*HPL[{-3}, x]*Log[-2 + x^(-1) + x]^2 - 
     1440*Nc^2*Log[1 - x]*Log[-2 + x^(-1) + x]^2 + 2880*Nc^2*x*Log[1 - x]*
      Log[-2 + x^(-1) + x]^2 - 2880*Nc^2*x^3*Log[1 - x]*
      Log[-2 + x^(-1) + x]^2 + 1440*Nc^2*x^4*Log[1 - x]*
      Log[-2 + x^(-1) + x]^2 + 1440*Nc^2*Log[x]*Log[-2 + x^(-1) + x]^2 - 
     1080*x*Log[x]*Log[-2 + x^(-1) + x]^2 - 360*Nc^2*x*Log[x]*
      Log[-2 + x^(-1) + x]^2 + 240*Nc^2*Pi^2*x*Log[x]*
      Log[-2 + x^(-1) + x]^2 + 2160*x^2*Log[x]*Log[-2 + x^(-1) + x]^2 - 
     3600*Nc^2*x^2*Log[x]*Log[-2 + x^(-1) + x]^2 - 
     1080*x^3*Log[x]*Log[-2 + x^(-1) + x]^2 + 2520*Nc^2*x^3*Log[x]*
      Log[-2 + x^(-1) + x]^2 - 240*Nc^2*Pi^2*x^3*Log[x]*
      Log[-2 + x^(-1) + x]^2 + 2880*Nc^2*x*HPL[{-2}, x]*Log[x]*
      Log[-2 + x^(-1) + x]^2 - 2880*Nc^2*x^3*HPL[{-2}, x]*Log[x]*
      Log[-2 + x^(-1) + x]^2 - 1080*x*Log[x]^2*Log[-2 + x^(-1) + x]^2 + 
     360*Nc^2*x*Log[x]^2*Log[-2 + x^(-1) + x]^2 + 
     1080*x^3*Log[x]^2*Log[-2 + x^(-1) + x]^2 - 360*Nc^2*x^3*Log[x]^2*
      Log[-2 + x^(-1) + x]^2 + 1440*Nc^2*x*Log[1 - x]*Log[x]^2*
      Log[-2 + x^(-1) + x]^2 - 1440*Nc^2*x^3*Log[1 - x]*Log[x]^2*
      Log[-2 + x^(-1) + x]^2 - 960*Nc^2*x*Log[x]^3*Log[-2 + x^(-1) + x]^2 + 
     960*Nc^2*x^3*Log[x]^3*Log[-2 + x^(-1) + x]^2 + 
     480*Nc^2*Log[-2 + x^(-1) + x]^3 - 960*Nc^2*x*Log[-2 + x^(-1) + x]^3 + 
     960*Nc^2*x^3*Log[-2 + x^(-1) + x]^3 - 480*Nc^2*x^4*
      Log[-2 + x^(-1) + x]^3 - 480*Nc^2*x*Log[x]^2*Log[-2 + x^(-1) + x]^3 + 
     480*Nc^2*x^3*Log[x]^2*Log[-2 + x^(-1) + x]^3 - 
     720*x*HPL[{-4}, x]*(33 - 9*Nc^2 - 144*Nc^2*x + 39*x^2 - 207*Nc^2*x^2 + 
       72*Nc^2*(-1 + x^2)*Log[1 - x] + 98*(1 + x^2)*Log[x] - 
       4*Nc^2*(8 + 41*x^2)*Log[x] + 72*(-1 + Nc^2)*(1 + x^2)*Log[1 + x] + 
       72*Log[-2 + x^(-1) + x] - 48*Nc^2*Log[-2 + x^(-1) + x] + 
       72*x^2*Log[-2 + x^(-1) + x] - 96*Nc^2*x^2*Log[-2 + x^(-1) + x]) - 
     1080*Zeta[3] - 600*Nc^2*Zeta[3] + 16920*x*Zeta[3] + 
     9480*Nc^2*x*Zeta[3] - 720*Pi^2*x*Zeta[3] - 1440*Nc^2*Pi^2*x*Zeta[3] - 
     2160*x^2*Zeta[3] + 3600*Nc^2*x^2*Zeta[3] - 14760*x^3*Zeta[3] - 
     11640*Nc^2*x^3*Zeta[3] - 720*Pi^2*x^3*Zeta[3] + 
     2880*Nc^2*Pi^2*x^3*Zeta[3] + 1080*x^4*Zeta[3] - 840*Nc^2*x^4*Zeta[3] + 
     5760*x*HPL[{-2}, x]*Zeta[3] - 8640*Nc^2*x*HPL[{-2}, x]*Zeta[3] + 
     5760*x^3*HPL[{-2}, x]*Zeta[3] - 2880*Nc^2*x^3*HPL[{-2}, x]*Zeta[3] - 
     19440*x*HPL[{2}, x]*Zeta[3] + 5040*Nc^2*x*HPL[{2}, x]*Zeta[3] - 
     19440*x^3*HPL[{2}, x]*Zeta[3] + 33840*Nc^2*x^3*HPL[{2}, x]*Zeta[3] + 
     3600*x*Log[1 - x]*Zeta[3] - 54000*Nc^2*x*Log[1 - x]*Zeta[3] - 
     3600*x^3*Log[1 - x]*Zeta[3] + 54000*Nc^2*x^3*Log[1 - x]*Zeta[3] + 
     30240*Nc^2*x*Log[1 - x]^2*Zeta[3] - 30240*Nc^2*x^3*Log[1 - x]^2*
      Zeta[3] + 9540*x*Log[x]*Zeta[3] + 9180*Nc^2*x*Log[x]*Zeta[3] - 
     1080*x^2*Log[x]*Zeta[3] - 14760*Nc^2*x^2*Log[x]*Zeta[3] - 
     4860*x^3*Log[x]*Zeta[3] - 29700*Nc^2*x^3*Log[x]*Zeta[3] - 
     47520*Nc^2*x*Log[1 - x]*Log[x]*Zeta[3] + 47520*Nc^2*x^3*Log[1 - x]*
      Log[x]*Zeta[3] + 3420*x*Log[x]^2*Zeta[3] + 6900*Nc^2*x*Log[x]^2*
      Zeta[3] + 3420*x^3*Log[x]^2*Zeta[3] - 13740*Nc^2*x^3*Log[x]^2*Zeta[3] - 
     5760*x*Log[x]*Log[1 + x]*Zeta[3] + 5760*Nc^2*x*Log[x]*Log[1 + x]*
      Zeta[3] - 5760*x^3*Log[x]*Log[1 + x]*Zeta[3] + 
     5760*Nc^2*x^3*Log[x]*Log[1 + x]*Zeta[3] + 10800*x*Log[-2 + x^(-1) + x]*
      Zeta[3] + 5040*Nc^2*x*Log[-2 + x^(-1) + x]*Zeta[3] - 
     10800*x^3*Log[-2 + x^(-1) + x]*Zeta[3] - 5040*Nc^2*x^3*
      Log[-2 + x^(-1) + x]*Zeta[3] - 25920*Nc^2*x*Log[1 - x]*
      Log[-2 + x^(-1) + x]*Zeta[3] + 25920*Nc^2*x^3*Log[1 - x]*
      Log[-2 + x^(-1) + x]*Zeta[3] + 5760*x*Log[x]*Log[-2 + x^(-1) + x]*
      Zeta[3] + 10080*Nc^2*x*Log[x]*Log[-2 + x^(-1) + x]*Zeta[3] + 
     5760*x^3*Log[x]*Log[-2 + x^(-1) + x]*Zeta[3] - 
     21600*Nc^2*x^3*Log[x]*Log[-2 + x^(-1) + x]*Zeta[3] + 
     4320*Nc^2*x*Log[-2 + x^(-1) + x]^2*Zeta[3] - 
     4320*Nc^2*x^3*Log[-2 + x^(-1) + x]^2*Zeta[3] + 2520*x*Zeta[5] + 
     9000*Nc^2*x*Zeta[5] + 2520*x^3*Zeta[5] - 14040*Nc^2*x^3*Zeta[5]))/
   (90*mphi^2*Nc*(-1 + x)^5*(1 + x))}, -2, 2, 1]


==> anc/massive_mediator/NLO_amplitude/NLOfinite_amp.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, 
 {(x*(1260 - 2340*Nc^2 - 2520*x + 4680*Nc^2*x + 36*Pi^4*x + 28*Nc^2*Pi^4*x + 
     2520*x^3 - 4680*Nc^2*x^3 + 36*Pi^4*x^3 - 100*Nc^2*Pi^4*x^3 - 1260*x^4 + 
     2340*Nc^2*x^4 + 8640*x*(-3*(1 + x^2) + Nc^2*(2 + 4*x^2))*HPL[{-4}, x] - 
     480*Nc^2*Pi^2*x*HPL[{2}, x] + 480*Nc^2*Pi^2*x^3*HPL[{2}, x] + 
     2160*x*HPL[{3}, x] - 7920*Nc^2*x*HPL[{3}, x] - 2160*x^3*HPL[{3}, x] + 
     7920*Nc^2*x^3*HPL[{3}, x] + 19440*x*HPL[{4}, x] - 
     16560*Nc^2*x*HPL[{4}, x] + 19440*x^3*HPL[{4}, x] - 
     22320*Nc^2*x^3*HPL[{4}, x] + 11520*Nc^2*x*HPL[{-3, 1}, x] - 
     11520*Nc^2*x^3*HPL[{-3, 1}, x] + 5760*Nc^2*x*HPL[{2, -2}, x] - 
     5760*Nc^2*x^3*HPL[{2, -2}, x] + 11520*Nc^2*x*HPL[{3, -1}, x] - 
     11520*Nc^2*x^3*HPL[{3, -1}, x] + 540*Log[1 - x] - 540*Nc^2*Log[1 - x] - 
     1080*x*Log[1 - x] + 1080*Nc^2*x*Log[1 - x] + 1080*x^3*Log[1 - x] - 
     1080*Nc^2*x^3*Log[1 - x] - 540*x^4*Log[1 - x] + 
     540*Nc^2*x^4*Log[1 - x] - 720*x*Log[x] + 720*Nc^2*x*Log[x] + 
     120*Pi^2*x*Log[x] - 120*Nc^2*Pi^2*x*Log[x] + 1980*x^2*Log[x] - 
     1980*Nc^2*x^2*Log[x] - 1800*x^3*Log[x] + 1800*Nc^2*x^3*Log[x] - 
     120*Pi^2*x^3*Log[x] + 120*Nc^2*Pi^2*x^3*Log[x] + 540*x^4*Log[x] - 
     540*Nc^2*x^4*Log[x] + 2880*x*HPL[{-2}, x]*Log[x] - 
     2880*Nc^2*x*HPL[{-2}, x]*Log[x] - 2880*x^3*HPL[{-2}, x]*Log[x] + 
     2880*Nc^2*x^3*HPL[{-2}, x]*Log[x] - 1080*x*HPL[{-1}, x]*Log[x] + 
     1080*Nc^2*x*HPL[{-1}, x]*Log[x] + 2160*x^2*HPL[{-1}, x]*Log[x] - 
     2160*Nc^2*x^2*HPL[{-1}, x]*Log[x] - 1080*x^3*HPL[{-1}, x]*Log[x] + 
     1080*Nc^2*x^3*HPL[{-1}, x]*Log[x] - 1440*x*HPL[{2}, x]*Log[x] + 
     7200*Nc^2*x*HPL[{2}, x]*Log[x] + 1440*x^3*HPL[{2}, x]*Log[x] - 
     7200*Nc^2*x^3*HPL[{2}, x]*Log[x] - 11520*x*HPL[{3}, x]*Log[x] + 
     8640*Nc^2*x*HPL[{3}, x]*Log[x] - 11520*x^3*HPL[{3}, x]*Log[x] + 
     14400*Nc^2*x^3*HPL[{3}, x]*Log[x] - 5760*Nc^2*x*HPL[{-2, 1}, x]*Log[x] + 
     5760*Nc^2*x^3*HPL[{-2, 1}, x]*Log[x] - 5760*Nc^2*x*HPL[{2, -1}, x]*
      Log[x] + 5760*Nc^2*x^3*HPL[{2, -1}, x]*Log[x] - 
     1080*x*Log[1 - x]*Log[x] + 1080*Nc^2*x*Log[1 - x]*Log[x] - 
     480*Nc^2*Pi^2*x*Log[1 - x]*Log[x] + 2160*x^2*Log[1 - x]*Log[x] - 
     2160*Nc^2*x^2*Log[1 - x]*Log[x] - 1080*x^3*Log[1 - x]*Log[x] + 
     1080*Nc^2*x^3*Log[1 - x]*Log[x] + 480*Nc^2*Pi^2*x^3*Log[1 - x]*Log[x] - 
     5760*Nc^2*x*HPL[{-2}, x]*Log[1 - x]*Log[x] + 5760*Nc^2*x^3*HPL[{-2}, x]*
      Log[1 - x]*Log[x] - 990*x*Log[x]^2 + 1350*Nc^2*x*Log[x]^2 + 
     120*Pi^2*x*Log[x]^2 - 1080*x^2*Log[x]^2 + 1080*Nc^2*x^2*Log[x]^2 + 
     2070*x^3*Log[x]^2 - 2430*Nc^2*x^3*Log[x]^2 + 120*Pi^2*x^3*Log[x]^2 - 
     240*Nc^2*Pi^2*x^3*Log[x]^2 - 1440*x*HPL[{-2}, x]*Log[x]^2 + 
     1440*Nc^2*x*HPL[{-2}, x]*Log[x]^2 - 1440*x^3*HPL[{-2}, x]*Log[x]^2 + 
     1440*Nc^2*x^3*HPL[{-2}, x]*Log[x]^2 + 2520*x*HPL[{2}, x]*Log[x]^2 - 
     1080*Nc^2*x*HPL[{2}, x]*Log[x]^2 + 2520*x^3*HPL[{2}, x]*Log[x]^2 - 
     3960*Nc^2*x^3*HPL[{2}, x]*Log[x]^2 - 1440*x*Log[1 - x]*Log[x]^2 + 
     4320*Nc^2*x*Log[1 - x]*Log[x]^2 + 1440*x^3*Log[1 - x]*Log[x]^2 - 
     4320*Nc^2*x^3*Log[1 - x]*Log[x]^2 + 390*x*Log[x]^3 - 
     510*Nc^2*x*Log[x]^3 + 180*x^2*Log[x]^3 + 540*Nc^2*x^2*Log[x]^3 - 
     210*x^3*Log[x]^3 + 1050*Nc^2*x^3*Log[x]^3 + 480*Nc^2*x*Log[1 - x]*
      Log[x]^3 - 480*Nc^2*x^3*Log[1 - x]*Log[x]^3 + 15*x*Log[x]^4 + 
     15*Nc^2*x*Log[x]^4 + 15*x^3*Log[x]^4 - 45*Nc^2*x^3*Log[x]^4 - 
     2880*x*HPL[{-3}, x]*(2*(-1 + Nc^2)*(-1 + x^2) + 4*Nc^2*(-1 + x^2)*
        Log[1 - x] + (-4*(1 + x^2) + Nc^2*(3 + 5*x^2))*Log[x]) + 
     1080*x*Log[x]*Log[1 + x] - 1080*Nc^2*x*Log[x]*Log[1 + x] - 
     2160*x^2*Log[x]*Log[1 + x] + 2160*Nc^2*x^2*Log[x]*Log[1 + x] + 
     1080*x^3*Log[x]*Log[1 + x] - 1080*Nc^2*x^3*Log[x]*Log[1 + x] + 
     2160*x*Zeta[3] + 3600*Nc^2*x*Zeta[3] - 2160*x^3*Zeta[3] - 
     3600*Nc^2*x^3*Zeta[3] - 8640*Nc^2*x*Log[1 - x]*Zeta[3] + 
     8640*Nc^2*x^3*Log[1 - x]*Zeta[3] + 2880*x*Log[x]*Zeta[3] + 
     1440*Nc^2*x*Log[x]*Zeta[3] + 2880*x^3*Log[x]*Zeta[3] - 
     7200*Nc^2*x^3*Log[x]*Zeta[3]))/(90*mphi^2*Nc*(-1 + x)^5*(1 + x)), 
  (x*(16920 - 32040*Nc^2 - 165*Pi^2 + 30*beta0*Nc*Pi^2 + 405*Nc^2*Pi^2 - 
     33840*x + 64080*Nc^2*x + 330*Pi^2*x - 60*beta0*Nc*Pi^2*x - 
     330*Nc^2*Pi^2*x + 16*Pi^4*x + 240*Nc^2*Pi^4*x - 420*Pi^2*x^2 - 
     60*Nc^2*Pi^2*x^2 - 288*Nc^2*Pi^4*x^2 + 33840*x^3 - 64080*Nc^2*x^3 + 
     510*Pi^2*x^3 + 60*beta0*Nc*Pi^2*x^3 - 510*Nc^2*Pi^2*x^3 + 128*Pi^4*x^3 - 
     672*Nc^2*Pi^4*x^3 - 16920*x^4 + 32040*Nc^2*x^4 - 255*Pi^2*x^4 - 
     30*beta0*Nc*Pi^2*x^4 + 495*Nc^2*Pi^2*x^4 - 
     1440*x*(-119*(1 + x^2) + Nc^2*(15 + 223*x^2))*HPL[{-5}, x] + 
     8640*HPL[{-3}, x] - 8640*Nc^2*HPL[{-3}, x] - 70560*x*HPL[{-3}, x] + 
     99360*Nc^2*x*HPL[{-3}, x] - 5760*Pi^2*x*HPL[{-3}, x] + 
     3840*Nc^2*Pi^2*x*HPL[{-3}, x] + 70560*x^3*HPL[{-3}, x] - 
     99360*Nc^2*x^3*HPL[{-3}, x] - 5760*Pi^2*x^3*HPL[{-3}, x] + 
     7680*Nc^2*Pi^2*x^3*HPL[{-3}, x] - 8640*x^4*HPL[{-3}, x] + 
     8640*Nc^2*x^4*HPL[{-3}, x] + 6840*HPL[{-2}, x] - 
     12600*Nc^2*HPL[{-2}, x] - 5040*x*HPL[{-2}, x] + 
     5040*Nc^2*x*HPL[{-2}, x] - 1440*Pi^2*x*HPL[{-2}, x] + 
     1440*Nc^2*Pi^2*x*HPL[{-2}, x] - 3600*x^2*HPL[{-2}, x] + 
     15120*Nc^2*x^2*HPL[{-2}, x] - 5040*x^3*HPL[{-2}, x] + 
     5040*Nc^2*x^3*HPL[{-2}, x] + 1440*Pi^2*x^3*HPL[{-2}, x] - 
     1440*Nc^2*Pi^2*x^3*HPL[{-2}, x] + 6840*x^4*HPL[{-2}, x] - 
     12600*Nc^2*x^4*HPL[{-2}, x] - 57600*x*HPL[{-3}, x]*HPL[{-2}, x] + 
     57600*Nc^2*x*HPL[{-3}, x]*HPL[{-2}, x] - 57600*x^3*HPL[{-3}, x]*
      HPL[{-2}, x] + 57600*Nc^2*x^3*HPL[{-3}, x]*HPL[{-2}, x] + 
     23040*x*HPL[{-2}, x]^2 - 23040*Nc^2*x*HPL[{-2}, x]^2 - 
     23040*x^3*HPL[{-2}, x]^2 + 23040*Nc^2*x^3*HPL[{-2}, x]^2 - 
     1080*HPL[{-1}, x] + 1080*Nc^2*HPL[{-1}, x] + 2160*x*HPL[{-1}, x] - 
     2160*Nc^2*x*HPL[{-1}, x] + 360*Pi^2*x*HPL[{-1}, x] - 
     360*Nc^2*Pi^2*x*HPL[{-1}, x] - 720*Pi^2*x^2*HPL[{-1}, x] + 
     720*Nc^2*Pi^2*x^2*HPL[{-1}, x] - 2160*x^3*HPL[{-1}, x] + 
     2160*Nc^2*x^3*HPL[{-1}, x] + 360*Pi^2*x^3*HPL[{-1}, x] - 
     360*Nc^2*Pi^2*x^3*HPL[{-1}, x] + 1080*x^4*HPL[{-1}, x] - 
     1080*Nc^2*x^4*HPL[{-1}, x] - 4320*x*HPL[{-2}, x]*HPL[{-1}, x] + 
     4320*Nc^2*x*HPL[{-2}, x]*HPL[{-1}, x] + 8640*x^2*HPL[{-2}, x]*
      HPL[{-1}, x] - 8640*Nc^2*x^2*HPL[{-2}, x]*HPL[{-1}, x] - 
     4320*x^3*HPL[{-2}, x]*HPL[{-1}, x] + 4320*Nc^2*x^3*HPL[{-2}, x]*
      HPL[{-1}, x] - 2160*HPL[{2}, x] + 3600*Nc^2*HPL[{2}, x] + 
     960*Pi^2*x*HPL[{2}, x] - 5760*Nc^2*Pi^2*x*HPL[{2}, x] + 
     4320*x^2*HPL[{2}, x] - 7200*Nc^2*x^2*HPL[{2}, x] - 
     960*Pi^2*x^3*HPL[{2}, x] + 5760*Nc^2*Pi^2*x^3*HPL[{2}, x] - 
     2160*x^4*HPL[{2}, x] + 3600*Nc^2*x^4*HPL[{2}, x] - 
     34560*x*HPL[{-3}, x]*HPL[{2}, x] + 23040*Nc^2*x*HPL[{-3}, x]*
      HPL[{2}, x] - 34560*x^3*HPL[{-3}, x]*HPL[{2}, x] + 
     46080*Nc^2*x^3*HPL[{-3}, x]*HPL[{2}, x] - 14400*x*HPL[{-2}, x]*
      HPL[{2}, x] + 14400*Nc^2*x*HPL[{-2}, x]*HPL[{2}, x] + 
     14400*x^3*HPL[{-2}, x]*HPL[{2}, x] - 14400*Nc^2*x^3*HPL[{-2}, x]*
      HPL[{2}, x] + 720*x*HPL[{2}, x]^2 - 20880*Nc^2*x*HPL[{2}, x]^2 - 
     720*x^3*HPL[{2}, x]^2 + 20880*Nc^2*x^3*HPL[{2}, x]^2 - 
     4320*HPL[{3}, x] + 4320*Nc^2*HPL[{3}, x] + 24480*x*HPL[{3}, x] - 
     90720*Nc^2*x*HPL[{3}, x] + 5760*Pi^2*x*HPL[{3}, x] - 
     4800*Nc^2*Pi^2*x*HPL[{3}, x] - 24480*x^3*HPL[{3}, x] + 
     90720*Nc^2*x^3*HPL[{3}, x] + 5760*Pi^2*x^3*HPL[{3}, x] - 
     6720*Nc^2*Pi^2*x^3*HPL[{3}, x] + 4320*x^4*HPL[{3}, x] - 
     4320*Nc^2*x^4*HPL[{3}, x] + 31680*x*HPL[{-2}, x]*HPL[{3}, x] - 
     31680*Nc^2*x*HPL[{-2}, x]*HPL[{3}, x] + 31680*x^3*HPL[{-2}, x]*
      HPL[{3}, x] - 31680*Nc^2*x^3*HPL[{-2}, x]*HPL[{3}, x] - 
     4320*x*HPL[{2}, x]*HPL[{3}, x] - 1440*Nc^2*x*HPL[{2}, x]*HPL[{3}, x] - 
     4320*x^3*HPL[{2}, x]*HPL[{3}, x] + 10080*Nc^2*x^3*HPL[{2}, x]*
      HPL[{3}, x] + 40320*x*HPL[{4}, x] - 25920*Nc^2*x*HPL[{4}, x] - 
     155520*Nc^2*x^2*HPL[{4}, x] + 37440*x^3*HPL[{4}, x] - 
     207360*Nc^2*x^3*HPL[{4}, x] - 144000*x*HPL[{5}, x] + 
     43200*Nc^2*x*HPL[{5}, x] - 144000*x^3*HPL[{5}, x] + 
     244800*Nc^2*x^3*HPL[{5}, x] + 483840*x*HPL[{-4, -1}, x] - 
     345600*Nc^2*x*HPL[{-4, -1}, x] + 483840*x^3*HPL[{-4, -1}, x] - 
     622080*Nc^2*x^3*HPL[{-4, -1}, x] + 103680*Nc^2*x*HPL[{-4, 1}, x] - 
     103680*Nc^2*x^3*HPL[{-4, 1}, x] + 195840*x*HPL[{-3, -2}, x] - 
     149760*Nc^2*x*HPL[{-3, -2}, x] + 195840*x^3*HPL[{-3, -2}, x] - 
     241920*Nc^2*x^3*HPL[{-3, -2}, x] - 5760*x*HPL[{-3, 1}, x] + 
     190080*Nc^2*x*HPL[{-3, 1}, x] + 5760*x^3*HPL[{-3, 1}, x] - 
     190080*Nc^2*x^3*HPL[{-3, 1}, x] + 3840*Nc^2*Pi^2*x*HPL[{-2, 1}, x] - 
     3840*Nc^2*Pi^2*x^3*HPL[{-2, 1}, x] - 46080*Nc^2*x*HPL[{-2}, x]*
      HPL[{-2, 1}, x] + 46080*Nc^2*x^3*HPL[{-2}, x]*HPL[{-2, 1}, x] + 
     23040*Nc^2*x*HPL[{2}, x]*HPL[{-2, 1}, x] - 23040*Nc^2*x^3*HPL[{2}, x]*
      HPL[{-2, 1}, x] + 144000*x*HPL[{2, -3}, x] - 
     74880*Nc^2*x*HPL[{2, -3}, x] + 144000*x^3*HPL[{2, -3}, x] - 
     213120*Nc^2*x^3*HPL[{2, -3}, x] - 2880*x*HPL[{2, -2}, x] + 
     95040*Nc^2*x*HPL[{2, -2}, x] + 2880*x^3*HPL[{2, -2}, x] - 
     95040*Nc^2*x^3*HPL[{2, -2}, x] + 3840*Nc^2*Pi^2*x*HPL[{2, -1}, x] - 
     3840*Nc^2*Pi^2*x^3*HPL[{2, -1}, x] - 46080*Nc^2*x*HPL[{-2}, x]*
      HPL[{2, -1}, x] + 46080*Nc^2*x^3*HPL[{-2}, x]*HPL[{2, -1}, x] - 
     46080*Nc^2*x*HPL[{2}, x]*HPL[{2, -1}, x] + 46080*Nc^2*x^3*HPL[{2}, x]*
      HPL[{2, -1}, x] + 1920*Nc^2*Pi^2*x*HPL[{2, 1}, x] - 
     1920*Nc^2*Pi^2*x^3*HPL[{2, 1}, x] + 1440*x*HPL[{2, 2}, x] + 
     21600*Nc^2*x*HPL[{2, 2}, x] - 1440*x^3*HPL[{2, 2}, x] - 
     21600*Nc^2*x^3*HPL[{2, 2}, x] - 38880*x*HPL[{2, 3}, x] + 
     33120*Nc^2*x*HPL[{2, 3}, x] - 38880*x^3*HPL[{2, 3}, x] + 
     44640*Nc^2*x^3*HPL[{2, 3}, x] + 118080*x*HPL[{3, -2}, x] - 
     14400*Nc^2*x*HPL[{3, -2}, x] + 118080*x^3*HPL[{3, -2}, x] - 
     221760*Nc^2*x^3*HPL[{3, -2}, x] - 5760*x*HPL[{3, -1}, x] + 
     190080*Nc^2*x*HPL[{3, -1}, x] + 5760*x^3*HPL[{3, -1}, x] - 
     190080*Nc^2*x^3*HPL[{3, -1}, x] - 38880*x*HPL[{3, 2}, x] + 
     44640*Nc^2*x*HPL[{3, 2}, x] - 38880*x^3*HPL[{3, 2}, x] + 
     33120*Nc^2*x^3*HPL[{3, 2}, x] + 103680*Nc^2*x*HPL[{4, -1}, x] - 
     103680*Nc^2*x^3*HPL[{4, -1}, x] - 138240*Nc^2*x*HPL[{-3, 1, 1}, x] + 
     138240*Nc^2*x^3*HPL[{-3, 1, 1}, x] - 46080*Nc^2*x*HPL[{-2, 1, -2}, x] + 
     46080*Nc^2*x^3*HPL[{-2, 1, -2}, x] - 46080*Nc^2*x*HPL[{2, -1, -2}, x] + 
     46080*Nc^2*x^3*HPL[{2, -1, -2}, x] + 69120*Nc^2*x*HPL[{2, -1, 2}, x] - 
     69120*Nc^2*x^3*HPL[{2, -1, 2}, x] - 23040*Nc^2*x*HPL[{2, 1, -2}, x] + 
     23040*Nc^2*x^3*HPL[{2, 1, -2}, x] + 69120*Nc^2*x*HPL[{2, 2, -1}, x] - 
     69120*Nc^2*x^3*HPL[{2, 2, -1}, x] + 138240*Nc^2*x*HPL[{3, 1, -1}, x] - 
     138240*Nc^2*x^3*HPL[{3, 1, -1}, x] + 13320*Log[1 - x] - 
     21960*Nc^2*Log[1 - x] - 26640*x*Log[1 - x] + 43920*Nc^2*x*Log[1 - x] + 
     360*Pi^2*x*Log[1 - x] - 360*Nc^2*Pi^2*x*Log[1 - x] + 
     288*Pi^4*x*Log[1 - x] - 544*Nc^2*Pi^4*x*Log[1 - x] - 
     720*Pi^2*x^2*Log[1 - x] + 720*Nc^2*Pi^2*x^2*Log[1 - x] + 
     26640*x^3*Log[1 - x] - 43920*Nc^2*x^3*Log[1 - x] + 
     360*Pi^2*x^3*Log[1 - x] - 360*Nc^2*Pi^2*x^3*Log[1 - x] + 
     288*Pi^4*x^3*Log[1 - x] - 32*Nc^2*Pi^4*x^3*Log[1 - x] - 
     13320*x^4*Log[1 - x] + 21960*Nc^2*x^4*Log[1 - x] - 
     69120*x*HPL[{-3}, x]*Log[1 - x] + 253440*Nc^2*x*HPL[{-3}, x]*
      Log[1 - x] + 69120*x^3*HPL[{-3}, x]*Log[1 - x] - 
     253440*Nc^2*x^3*HPL[{-3}, x]*Log[1 - x] - 4320*x*HPL[{-2}, x]*
      Log[1 - x] + 4320*Nc^2*x*HPL[{-2}, x]*Log[1 - x] + 
     3840*Nc^2*Pi^2*x*HPL[{-2}, x]*Log[1 - x] + 8640*x^2*HPL[{-2}, x]*
      Log[1 - x] - 8640*Nc^2*x^2*HPL[{-2}, x]*Log[1 - x] - 
     4320*x^3*HPL[{-2}, x]*Log[1 - x] + 4320*Nc^2*x^3*HPL[{-2}, x]*
      Log[1 - x] - 3840*Nc^2*Pi^2*x^3*HPL[{-2}, x]*Log[1 - x] - 
     46080*Nc^2*x*HPL[{-2}, x]^2*Log[1 - x] + 46080*Nc^2*x^3*HPL[{-2}, x]^2*
      Log[1 - x] + 23040*Nc^2*x*HPL[{-2}, x]*HPL[{2}, x]*Log[1 - x] - 
     23040*Nc^2*x^3*HPL[{-2}, x]*HPL[{2}, x]*Log[1 - x] + 
     14400*x*HPL[{3}, x]*Log[1 - x] - 106560*Nc^2*x*HPL[{3}, x]*Log[1 - x] - 
     14400*x^3*HPL[{3}, x]*Log[1 - x] + 106560*Nc^2*x^3*HPL[{3}, x]*
      Log[1 - x] + 155520*x*HPL[{4}, x]*Log[1 - x] - 
     167040*Nc^2*x*HPL[{4}, x]*Log[1 - x] + 155520*x^3*HPL[{4}, x]*
      Log[1 - x] - 144000*Nc^2*x^3*HPL[{4}, x]*Log[1 - x] - 
     46080*Nc^2*x*HPL[{-3, 1}, x]*Log[1 - x] + 46080*Nc^2*x^3*HPL[{-3, 1}, x]*
      Log[1 - x] - 23040*Nc^2*x*HPL[{2, -2}, x]*Log[1 - x] + 
     23040*Nc^2*x^3*HPL[{2, -2}, x]*Log[1 - x] - 46080*Nc^2*x*HPL[{3, -1}, x]*
      Log[1 - x] + 46080*Nc^2*x^3*HPL[{3, -1}, x]*Log[1 - x] + 
     3240*Log[1 - x]^2 - 3240*Nc^2*Log[1 - x]^2 - 6480*x*Log[1 - x]^2 + 
     6480*Nc^2*x*Log[1 - x]^2 + 6480*x^3*Log[1 - x]^2 - 
     6480*Nc^2*x^3*Log[1 - x]^2 - 3240*x^4*Log[1 - x]^2 + 
     3240*Nc^2*x^4*Log[1 - x]^2 + 23040*Nc^2*x*HPL[{-3}, x]*Log[1 - x]^2 - 
     23040*Nc^2*x^3*HPL[{-3}, x]*Log[1 - x]^2 + 7920*x*Log[x] - 
     16560*Nc^2*x*Log[x] + 1230*Pi^2*x*Log[x] - 1950*Nc^2*Pi^2*x*Log[x] - 
     80*Pi^4*x*Log[x] + 64*Nc^2*Pi^4*x*Log[x] - 2520*x^2*Log[x] + 
     11160*Nc^2*x^2*Log[x] + 540*Pi^2*x^2*Log[x] - 540*Nc^2*Pi^2*x^2*Log[x] - 
     18720*x^3*Log[x] + 27360*Nc^2*x^3*Log[x] - 1770*Pi^2*x^3*Log[x] + 
     2490*Nc^2*Pi^2*x^3*Log[x] - 80*Pi^4*x^3*Log[x] + 
     96*Nc^2*Pi^4*x^3*Log[x] + 13320*x^4*Log[x] - 21960*Nc^2*x^4*Log[x] + 
     24480*x*HPL[{-3}, x]*Log[x] - 18720*Nc^2*x*HPL[{-3}, x]*Log[x] + 
     2880*x^2*HPL[{-3}, x]*Log[x] - 83520*Nc^2*x^2*HPL[{-3}, x]*Log[x] + 
     24480*x^3*HPL[{-3}, x]*Log[x] - 110880*Nc^2*x^3*HPL[{-3}, x]*Log[x] - 
     5760*HPL[{-2}, x]*Log[x] + 5760*Nc^2*HPL[{-2}, x]*Log[x] + 
     37440*x*HPL[{-2}, x]*Log[x] - 51840*Nc^2*x*HPL[{-2}, x]*Log[x] + 
     1920*Pi^2*x*HPL[{-2}, x]*Log[x] - 1920*Nc^2*Pi^2*x*HPL[{-2}, x]*Log[x] - 
     4320*x^2*HPL[{-2}, x]*Log[x] + 4320*Nc^2*x^2*HPL[{-2}, x]*Log[x] - 
     33120*x^3*HPL[{-2}, x]*Log[x] + 47520*Nc^2*x^3*HPL[{-2}, x]*Log[x] + 
     1920*Pi^2*x^3*HPL[{-2}, x]*Log[x] - 1920*Nc^2*Pi^2*x^3*HPL[{-2}, x]*
      Log[x] + 5760*x^4*HPL[{-2}, x]*Log[x] - 5760*Nc^2*x^4*HPL[{-2}, x]*
      Log[x] + 11520*x*HPL[{-2}, x]^2*Log[x] - 11520*Nc^2*x*HPL[{-2}, x]^2*
      Log[x] + 11520*x^3*HPL[{-2}, x]^2*Log[x] - 
     11520*Nc^2*x^3*HPL[{-2}, x]^2*Log[x] - 2160*x*HPL[{-1}, x]*Log[x] + 
     2160*Nc^2*x*HPL[{-1}, x]*Log[x] + 4320*x^2*HPL[{-1}, x]*Log[x] - 
     4320*Nc^2*x^2*HPL[{-1}, x]*Log[x] - 2160*x^3*HPL[{-1}, x]*Log[x] + 
     2160*Nc^2*x^3*HPL[{-1}, x]*Log[x] + 2880*HPL[{2}, x]*Log[x] - 
     2880*Nc^2*HPL[{2}, x]*Log[x] - 15840*x*HPL[{2}, x]*Log[x] + 
     79200*Nc^2*x*HPL[{2}, x]*Log[x] - 2160*Pi^2*x*HPL[{2}, x]*Log[x] + 
     1200*Nc^2*Pi^2*x*HPL[{2}, x]*Log[x] + 15840*x^3*HPL[{2}, x]*Log[x] - 
     79200*Nc^2*x^3*HPL[{2}, x]*Log[x] - 2160*Pi^2*x^3*HPL[{2}, x]*Log[x] + 
     3120*Nc^2*Pi^2*x^3*HPL[{2}, x]*Log[x] - 2880*x^4*HPL[{2}, x]*Log[x] + 
     2880*Nc^2*x^4*HPL[{2}, x]*Log[x] - 25920*x*HPL[{-2}, x]*HPL[{2}, x]*
      Log[x] + 25920*Nc^2*x*HPL[{-2}, x]*HPL[{2}, x]*Log[x] - 
     25920*x^3*HPL[{-2}, x]*HPL[{2}, x]*Log[x] + 25920*Nc^2*x^3*HPL[{-2}, x]*
      HPL[{2}, x]*Log[x] + 5760*x*HPL[{2}, x]^2*Log[x] - 
     2880*Nc^2*x*HPL[{2}, x]^2*Log[x] + 5760*x^3*HPL[{2}, x]^2*Log[x] - 
     8640*Nc^2*x^3*HPL[{2}, x]^2*Log[x] - 23040*x*HPL[{3}, x]*Log[x] + 
     23040*Nc^2*x*HPL[{3}, x]*Log[x] + 92160*Nc^2*x^2*HPL[{3}, x]*Log[x] - 
     23040*x^3*HPL[{3}, x]*Log[x] + 115200*Nc^2*x^3*HPL[{3}, x]*Log[x] + 
     34560*x*HPL[{4}, x]*Log[x] - 5760*Nc^2*x*HPL[{4}, x]*Log[x] + 
     34560*x^3*HPL[{4}, x]*Log[x] - 63360*Nc^2*x^3*HPL[{4}, x]*Log[x] - 
     92160*x*HPL[{-3, -1}, x]*Log[x] + 46080*Nc^2*x*HPL[{-3, -1}, x]*Log[x] - 
     92160*x^3*HPL[{-3, -1}, x]*Log[x] + 138240*Nc^2*x^3*HPL[{-3, -1}, x]*
      Log[x] + 34560*x*HPL[{-3, 1}, x]*Log[x] - 46080*Nc^2*x*HPL[{-3, 1}, x]*
      Log[x] + 34560*x^3*HPL[{-3, 1}, x]*Log[x] - 
     23040*Nc^2*x^3*HPL[{-3, 1}, x]*Log[x] - 46080*x*HPL[{-2, -1}, x]*
      Log[x] + 46080*Nc^2*x*HPL[{-2, -1}, x]*Log[x] + 
     46080*x^3*HPL[{-2, -1}, x]*Log[x] - 46080*Nc^2*x^3*HPL[{-2, -1}, x]*
      Log[x] + 17280*x*HPL[{-2, 1}, x]*Log[x] - 109440*Nc^2*x*HPL[{-2, 1}, x]*
      Log[x] - 17280*x^3*HPL[{-2, 1}, x]*Log[x] + 
     109440*Nc^2*x^3*HPL[{-2, 1}, x]*Log[x] + 4320*x*HPL[{-1, -1}, x]*
      Log[x] - 4320*Nc^2*x*HPL[{-1, -1}, x]*Log[x] - 
     8640*x^2*HPL[{-1, -1}, x]*Log[x] + 8640*Nc^2*x^2*HPL[{-1, -1}, x]*
      Log[x] + 4320*x^3*HPL[{-1, -1}, x]*Log[x] - 
     4320*Nc^2*x^3*HPL[{-1, -1}, x]*Log[x] - 28800*x*HPL[{2, -2}, x]*Log[x] + 
     5760*Nc^2*x*HPL[{2, -2}, x]*Log[x] - 28800*x^3*HPL[{2, -2}, x]*Log[x] + 
     51840*Nc^2*x^3*HPL[{2, -2}, x]*Log[x] + 17280*x*HPL[{2, -1}, x]*Log[x] - 
     109440*Nc^2*x*HPL[{2, -1}, x]*Log[x] - 17280*x^3*HPL[{2, -1}, x]*
      Log[x] + 109440*Nc^2*x^3*HPL[{2, -1}, x]*Log[x] + 
     46080*Nc^2*x*HPL[{2, 1}, x]*Log[x] - 46080*Nc^2*x^3*HPL[{2, 1}, x]*
      Log[x] + 17280*x*HPL[{2, 2}, x]*Log[x] - 23040*Nc^2*x*HPL[{2, 2}, x]*
      Log[x] + 17280*x^3*HPL[{2, 2}, x]*Log[x] - 
     11520*Nc^2*x^3*HPL[{2, 2}, x]*Log[x] + 34560*x*HPL[{3, -1}, x]*Log[x] - 
     46080*Nc^2*x*HPL[{3, -1}, x]*Log[x] + 34560*x^3*HPL[{3, -1}, x]*Log[x] - 
     23040*Nc^2*x^3*HPL[{3, -1}, x]*Log[x] + 92160*Nc^2*x*HPL[{-2, -1, 1}, x]*
      Log[x] - 92160*Nc^2*x^3*HPL[{-2, -1, 1}, x]*Log[x] + 
     92160*Nc^2*x*HPL[{-2, 1, -1}, x]*Log[x] - 92160*Nc^2*x^3*
      HPL[{-2, 1, -1}, x]*Log[x] + 23040*Nc^2*x*HPL[{-2, 1, 1}, x]*Log[x] - 
     23040*Nc^2*x^3*HPL[{-2, 1, 1}, x]*Log[x] + 
     92160*Nc^2*x*HPL[{2, -1, -1}, x]*Log[x] - 92160*Nc^2*x^3*
      HPL[{2, -1, -1}, x]*Log[x] + 23040*Nc^2*x*HPL[{2, -1, 1}, x]*Log[x] - 
     23040*Nc^2*x^3*HPL[{2, -1, 1}, x]*Log[x] + 
     23040*Nc^2*x*HPL[{2, 1, -1}, x]*Log[x] - 23040*Nc^2*x^3*
      HPL[{2, 1, -1}, x]*Log[x] - 2160*Log[1 - x]*Log[x] + 
     3600*Nc^2*Log[1 - x]*Log[x] - 3600*x*Log[1 - x]*Log[x] + 
     3600*Nc^2*x*Log[1 - x]*Log[x] + 1920*Pi^2*x*Log[1 - x]*Log[x] - 
     6720*Nc^2*Pi^2*x*Log[1 - x]*Log[x] + 18000*x^2*Log[1 - x]*Log[x] - 
     20880*Nc^2*x^2*Log[1 - x]*Log[x] - 16560*x^3*Log[1 - x]*Log[x] + 
     16560*Nc^2*x^3*Log[1 - x]*Log[x] - 1920*Pi^2*x^3*Log[1 - x]*Log[x] + 
     6720*Nc^2*Pi^2*x^3*Log[1 - x]*Log[x] + 4320*x^4*Log[1 - x]*Log[x] - 
     2880*Nc^2*x^4*Log[1 - x]*Log[x] + 92160*x*HPL[{-3}, x]*Log[1 - x]*
      Log[x] - 92160*Nc^2*x*HPL[{-3}, x]*Log[1 - x]*Log[x] + 
     92160*x^3*HPL[{-3}, x]*Log[1 - x]*Log[x] - 92160*Nc^2*x^3*HPL[{-3}, x]*
      Log[1 - x]*Log[x] + 34560*x*HPL[{-2}, x]*Log[1 - x]*Log[x] - 
     126720*Nc^2*x*HPL[{-2}, x]*Log[1 - x]*Log[x] - 
     34560*x^3*HPL[{-2}, x]*Log[1 - x]*Log[x] + 126720*Nc^2*x^3*HPL[{-2}, x]*
      Log[1 - x]*Log[x] - 4320*x*HPL[{-1}, x]*Log[1 - x]*Log[x] + 
     4320*Nc^2*x*HPL[{-1}, x]*Log[1 - x]*Log[x] + 8640*x^2*HPL[{-1}, x]*
      Log[1 - x]*Log[x] - 8640*Nc^2*x^2*HPL[{-1}, x]*Log[1 - x]*Log[x] - 
     4320*x^3*HPL[{-1}, x]*Log[1 - x]*Log[x] + 4320*Nc^2*x^3*HPL[{-1}, x]*
      Log[1 - x]*Log[x] - 8640*x*HPL[{2}, x]*Log[1 - x]*Log[x] + 
     83520*Nc^2*x*HPL[{2}, x]*Log[1 - x]*Log[x] + 8640*x^3*HPL[{2}, x]*
      Log[1 - x]*Log[x] - 83520*Nc^2*x^3*HPL[{2}, x]*Log[1 - x]*Log[x] - 
     92160*x*HPL[{3}, x]*Log[1 - x]*Log[x] + 92160*Nc^2*x*HPL[{3}, x]*
      Log[1 - x]*Log[x] - 92160*x^3*HPL[{3}, x]*Log[1 - x]*Log[x] + 
     92160*Nc^2*x^3*HPL[{3}, x]*Log[1 - x]*Log[x] + 
     92160*Nc^2*x*HPL[{-2, -1}, x]*Log[1 - x]*Log[x] - 
     92160*Nc^2*x^3*HPL[{-2, -1}, x]*Log[1 - x]*Log[x] - 
     6480*x*Log[1 - x]^2*Log[x] + 6480*Nc^2*x*Log[1 - x]^2*Log[x] - 
     960*Nc^2*Pi^2*x*Log[1 - x]^2*Log[x] + 12960*x^2*Log[1 - x]^2*Log[x] - 
     12960*Nc^2*x^2*Log[1 - x]^2*Log[x] - 6480*x^3*Log[1 - x]^2*Log[x] + 
     6480*Nc^2*x^3*Log[1 - x]^2*Log[x] + 960*Nc^2*Pi^2*x^3*Log[1 - x]^2*
      Log[x] - 11520*Nc^2*x*HPL[{-2}, x]*Log[1 - x]^2*Log[x] + 
     11520*Nc^2*x^3*HPL[{-2}, x]*Log[1 - x]^2*Log[x] - 5940*x*Log[x]^2 + 
     9540*Nc^2*x*Log[x]^2 - 300*Pi^2*x*Log[x]^2 - 30*beta0*Nc*Pi^2*x*
      Log[x]^2 + 660*Nc^2*Pi^2*x*Log[x]^2 - 8820*x^2*Log[x]^2 + 
     12420*Nc^2*x^2*Log[x]^2 - 180*Pi^2*x^2*Log[x]^2 - 
     1500*Nc^2*Pi^2*x^2*Log[x]^2 + 13500*x^3*Log[x]^2 - 
     17100*Nc^2*x^3*Log[x]^2 + 600*Pi^2*x^3*Log[x]^2 + 
     30*beta0*Nc*Pi^2*x^3*Log[x]^2 - 2640*Nc^2*Pi^2*x^3*Log[x]^2 + 
     1260*x^4*Log[x]^2 - 4860*Nc^2*x^4*Log[x]^2 - 7920*x*HPL[{-3}, x]*
      Log[x]^2 + 19440*Nc^2*x*HPL[{-3}, x]*Log[x]^2 - 
     7920*x^3*HPL[{-3}, x]*Log[x]^2 - 3600*Nc^2*x^3*HPL[{-3}, x]*Log[x]^2 - 
     3960*x*HPL[{-2}, x]*Log[x]^2 + 8280*Nc^2*x*HPL[{-2}, x]*Log[x]^2 - 
     720*x^2*HPL[{-2}, x]*Log[x]^2 + 9360*Nc^2*x^2*HPL[{-2}, x]*Log[x]^2 - 
     2520*x^3*HPL[{-2}, x]*Log[x]^2 + 6840*Nc^2*x^3*HPL[{-2}, x]*Log[x]^2 + 
     1080*x*HPL[{-1}, x]*Log[x]^2 - 1080*Nc^2*x*HPL[{-1}, x]*Log[x]^2 - 
     2160*x^2*HPL[{-1}, x]*Log[x]^2 + 2160*Nc^2*x^2*HPL[{-1}, x]*Log[x]^2 + 
     1080*x^3*HPL[{-1}, x]*Log[x]^2 - 1080*Nc^2*x^3*HPL[{-1}, x]*Log[x]^2 + 
     5760*x*HPL[{2}, x]*Log[x]^2 - 11520*Nc^2*x*HPL[{2}, x]*Log[x]^2 - 
     20160*Nc^2*x^2*HPL[{2}, x]*Log[x]^2 + 4320*x^3*HPL[{2}, x]*Log[x]^2 - 
     18720*Nc^2*x^3*HPL[{2}, x]*Log[x]^2 + 11520*x*HPL[{3}, x]*Log[x]^2 - 
     2880*Nc^2*x*HPL[{3}, x]*Log[x]^2 + 11520*x^3*HPL[{3}, x]*Log[x]^2 - 
     20160*Nc^2*x^3*HPL[{3}, x]*Log[x]^2 + 10080*x*HPL[{-2, 1}, x]*Log[x]^2 - 
     15840*Nc^2*x*HPL[{-2, 1}, x]*Log[x]^2 + 10080*x^3*HPL[{-2, 1}, x]*
      Log[x]^2 - 4320*Nc^2*x^3*HPL[{-2, 1}, x]*Log[x]^2 + 
     10080*x*HPL[{2, -1}, x]*Log[x]^2 - 15840*Nc^2*x*HPL[{2, -1}, x]*
      Log[x]^2 + 10080*x^3*HPL[{2, -1}, x]*Log[x]^2 - 
     4320*Nc^2*x^3*HPL[{2, -1}, x]*Log[x]^2 - 7200*x*HPL[{2, 1}, x]*
      Log[x]^2 + 1440*Nc^2*x*HPL[{2, 1}, x]*Log[x]^2 - 
     7200*x^3*HPL[{2, 1}, x]*Log[x]^2 + 12960*Nc^2*x^3*HPL[{2, 1}, x]*
      Log[x]^2 + 720*Log[1 - x]*Log[x]^2 - 720*Nc^2*Log[1 - x]*Log[x]^2 - 
     11520*x*Log[1 - x]*Log[x]^2 + 44640*Nc^2*x*Log[1 - x]*Log[x]^2 + 
     960*Pi^2*x*Log[1 - x]*Log[x]^2 - 960*Nc^2*Pi^2*x*Log[1 - x]*Log[x]^2 - 
     10800*x^2*Log[1 - x]*Log[x]^2 + 10800*Nc^2*x^2*Log[1 - x]*Log[x]^2 + 
     22320*x^3*Log[1 - x]*Log[x]^2 - 55440*Nc^2*x^3*Log[1 - x]*Log[x]^2 + 
     960*Pi^2*x^3*Log[1 - x]*Log[x]^2 - 960*Nc^2*Pi^2*x^3*Log[1 - x]*
      Log[x]^2 - 720*x^4*Log[1 - x]*Log[x]^2 + 720*Nc^2*x^4*Log[1 - x]*
      Log[x]^2 - 11520*x*HPL[{-2}, x]*Log[1 - x]*Log[x]^2 + 
     5760*Nc^2*x*HPL[{-2}, x]*Log[1 - x]*Log[x]^2 - 
     11520*x^3*HPL[{-2}, x]*Log[1 - x]*Log[x]^2 + 17280*Nc^2*x^3*HPL[{-2}, x]*
      Log[1 - x]*Log[x]^2 + 20160*x*HPL[{2}, x]*Log[1 - x]*Log[x]^2 - 
     20160*Nc^2*x*HPL[{2}, x]*Log[1 - x]*Log[x]^2 + 
     20160*x^3*HPL[{2}, x]*Log[1 - x]*Log[x]^2 - 20160*Nc^2*x^3*HPL[{2}, x]*
      Log[1 - x]*Log[x]^2 - 8640*x*Log[1 - x]^2*Log[x]^2 + 
     34560*Nc^2*x*Log[1 - x]^2*Log[x]^2 + 8640*x^3*Log[1 - x]^2*Log[x]^2 - 
     34560*Nc^2*x^3*Log[1 - x]^2*Log[x]^2 + 3060*x*Log[x]^3 - 
     4500*Nc^2*x*Log[x]^3 - 300*Pi^2*x*Log[x]^3 + 20*Nc^2*Pi^2*x*Log[x]^3 + 
     3240*x^2*Log[x]^3 + 3960*Nc^2*x^2*Log[x]^3 - 4140*x^3*Log[x]^3 + 
     12780*Nc^2*x^3*Log[x]^3 - 300*Pi^2*x^3*Log[x]^3 + 
     580*Nc^2*Pi^2*x^3*Log[x]^3 + 3120*x*HPL[{-2}, x]*Log[x]^3 - 
     4560*Nc^2*x*HPL[{-2}, x]*Log[x]^3 + 3120*x^3*HPL[{-2}, x]*Log[x]^3 - 
     1680*Nc^2*x^3*HPL[{-2}, x]*Log[x]^3 - 5520*x*HPL[{2}, x]*Log[x]^3 - 
     720*Nc^2*x*HPL[{2}, x]*Log[x]^3 - 5520*x^3*HPL[{2}, x]*Log[x]^3 + 
     11760*Nc^2*x^3*HPL[{2}, x]*Log[x]^3 + 5520*x*Log[1 - x]*Log[x]^3 - 
     9840*Nc^2*x*Log[1 - x]*Log[x]^3 + 1440*x^2*Log[1 - x]*Log[x]^3 + 
     4320*Nc^2*x^2*Log[1 - x]*Log[x]^3 - 4080*x^3*Log[1 - x]*Log[x]^3 + 
     14160*Nc^2*x^3*Log[1 - x]*Log[x]^3 + 960*Nc^2*x*Log[1 - x]^2*Log[x]^3 - 
     960*Nc^2*x^3*Log[1 - x]^2*Log[x]^3 - 840*x*Log[x]^4 + 
     1200*Nc^2*x*Log[x]^4 - 420*x^2*Log[x]^4 - 1380*Nc^2*x^2*Log[x]^4 + 
     480*x^3*Log[x]^4 - 2640*Nc^2*x^3*Log[x]^4 + 120*x*Log[1 - x]*Log[x]^4 - 
     1200*Nc^2*x*Log[1 - x]*Log[x]^4 + 120*x^3*Log[1 - x]*Log[x]^4 + 
     960*Nc^2*x^3*Log[1 - x]*Log[x]^4 - 36*x*Log[x]^5 - 36*Nc^2*x*Log[x]^5 - 
     36*x^3*Log[x]^5 + 108*Nc^2*x^3*Log[x]^5 + 1080*Log[1 + x] - 
     1080*Nc^2*Log[1 + x] - 2160*x*Log[1 + x] + 2160*Nc^2*x*Log[1 + x] - 
     360*Pi^2*x*Log[1 + x] + 360*Nc^2*Pi^2*x*Log[1 + x] - 
     144*Pi^4*x*Log[1 + x] + 144*Nc^2*Pi^4*x*Log[1 + x] + 
     720*Pi^2*x^2*Log[1 + x] - 720*Nc^2*Pi^2*x^2*Log[1 + x] + 
     2160*x^3*Log[1 + x] - 2160*Nc^2*x^3*Log[1 + x] - 
     360*Pi^2*x^3*Log[1 + x] + 360*Nc^2*Pi^2*x^3*Log[1 + x] - 
     144*Pi^4*x^3*Log[1 + x] + 144*Nc^2*Pi^4*x^3*Log[1 + x] - 
     1080*x^4*Log[1 + x] + 1080*Nc^2*x^4*Log[1 + x] + 
     4320*x*HPL[{-2}, x]*Log[1 + x] - 4320*Nc^2*x*HPL[{-2}, x]*Log[1 + x] - 
     8640*x^2*HPL[{-2}, x]*Log[1 + x] + 8640*Nc^2*x^2*HPL[{-2}, x]*
      Log[1 + x] + 4320*x^3*HPL[{-2}, x]*Log[1 + x] - 
     4320*Nc^2*x^3*HPL[{-2}, x]*Log[1 + x] - 77760*x*HPL[{4}, x]*Log[1 + x] + 
     77760*Nc^2*x*HPL[{4}, x]*Log[1 + x] - 77760*x^3*HPL[{4}, x]*Log[1 + x] + 
     77760*Nc^2*x^3*HPL[{4}, x]*Log[1 + x] - 6840*Log[x]*Log[1 + x] + 
     12600*Nc^2*Log[x]*Log[1 + x] + 7200*x*Log[x]*Log[1 + x] - 
     7200*Nc^2*x*Log[x]*Log[1 + x] - 720*x^2*Log[x]*Log[1 + x] - 
     10800*Nc^2*x^2*Log[x]*Log[1 + x] + 7200*x^3*Log[x]*Log[1 + x] - 
     7200*Nc^2*x^3*Log[x]*Log[1 + x] - 6840*x^4*Log[x]*Log[1 + x] + 
     12600*Nc^2*x^4*Log[x]*Log[1 + x] - 46080*x*HPL[{-3}, x]*Log[x]*
      Log[1 + x] + 46080*Nc^2*x*HPL[{-3}, x]*Log[x]*Log[1 + x] - 
     46080*x^3*HPL[{-3}, x]*Log[x]*Log[1 + x] + 46080*Nc^2*x^3*HPL[{-3}, x]*
      Log[x]*Log[1 + x] + 46080*x*HPL[{3}, x]*Log[x]*Log[1 + x] - 
     46080*Nc^2*x*HPL[{3}, x]*Log[x]*Log[1 + x] + 46080*x^3*HPL[{3}, x]*
      Log[x]*Log[1 + x] - 46080*Nc^2*x^3*HPL[{3}, x]*Log[x]*Log[1 + x] + 
     8640*x*Log[1 - x]*Log[x]*Log[1 + x] - 8640*Nc^2*x*Log[1 - x]*Log[x]*
      Log[1 + x] - 17280*x^2*Log[1 - x]*Log[x]*Log[1 + x] + 
     17280*Nc^2*x^2*Log[1 - x]*Log[x]*Log[1 + x] + 8640*x^3*Log[1 - x]*Log[x]*
      Log[1 + x] - 8640*Nc^2*x^3*Log[1 - x]*Log[x]*Log[1 + x] + 
     1440*Log[x]^2*Log[1 + x] - 1440*Nc^2*Log[x]^2*Log[1 + x] - 
     3240*x*Log[x]^2*Log[1 + x] + 3240*Nc^2*x*Log[x]^2*Log[1 + x] - 
     480*Pi^2*x*Log[x]^2*Log[1 + x] + 480*Nc^2*Pi^2*x*Log[x]^2*Log[1 + x] + 
     6480*x^2*Log[x]^2*Log[1 + x] - 6480*Nc^2*x^2*Log[x]^2*Log[1 + x] - 
     3240*x^3*Log[x]^2*Log[1 + x] + 3240*Nc^2*x^3*Log[x]^2*Log[1 + x] - 
     480*Pi^2*x^3*Log[x]^2*Log[1 + x] + 480*Nc^2*Pi^2*x^3*Log[x]^2*
      Log[1 + x] - 1440*x^4*Log[x]^2*Log[1 + x] + 1440*Nc^2*x^4*Log[x]^2*
      Log[1 + x] + 5760*x*HPL[{-2}, x]*Log[x]^2*Log[1 + x] - 
     5760*Nc^2*x*HPL[{-2}, x]*Log[x]^2*Log[1 + x] + 
     5760*x^3*HPL[{-2}, x]*Log[x]^2*Log[1 + x] - 5760*Nc^2*x^3*HPL[{-2}, x]*
      Log[x]^2*Log[1 + x] - 10080*x*HPL[{2}, x]*Log[x]^2*Log[1 + x] + 
     10080*Nc^2*x*HPL[{2}, x]*Log[x]^2*Log[1 + x] - 
     10080*x^3*HPL[{2}, x]*Log[x]^2*Log[1 + x] + 10080*Nc^2*x^3*HPL[{2}, x]*
      Log[x]^2*Log[1 + x] - 360*x*Log[x]^3*Log[1 + x] - 
     1080*Nc^2*x*Log[x]^3*Log[1 + x] - 720*x^2*Log[x]^3*Log[1 + x] - 
     2160*Nc^2*x^2*Log[x]^3*Log[1 + x] - 360*x^3*Log[x]^3*Log[1 + x] - 
     1080*Nc^2*x^3*Log[x]^3*Log[1 + x] - 60*x*Log[x]^4*Log[1 + x] + 
     60*Nc^2*x*Log[x]^4*Log[1 + x] - 60*x^3*Log[x]^4*Log[1 + x] + 
     60*Nc^2*x^3*Log[x]^4*Log[1 + x] - 2160*x*Log[x]*Log[1 + x]^2 + 
     2160*Nc^2*x*Log[x]*Log[1 + x]^2 + 4320*x^2*Log[x]*Log[1 + x]^2 - 
     4320*Nc^2*x^2*Log[x]*Log[1 + x]^2 - 2160*x^3*Log[x]*Log[1 + x]^2 + 
     2160*Nc^2*x^3*Log[x]*Log[1 + x]^2 + 1440*x*HPL[{-4}, x]*
      (-33 + 9*Nc^2 + 144*Nc^2*x - 39*x^2 + 207*Nc^2*x^2 + 
       24*(-6*(1 + x^2) + Nc^2*(7 + 5*x^2))*Log[1 - x] + 
       2*(-13*(1 + x^2) + Nc^2*(-9 + 35*x^2))*Log[x] + 72*Log[1 + x] - 
       72*Nc^2*Log[1 + x] + 72*x^2*Log[1 + x] - 72*Nc^2*x^2*Log[1 + x]) - 
     2160*Zeta[3] + 720*Nc^2*Zeta[3] + 28440*x*Zeta[3] + 
     19080*Nc^2*x*Zeta[3] - 1440*Pi^2*x*Zeta[3] - 2400*Nc^2*Pi^2*x*Zeta[3] - 
     28440*x^3*Zeta[3] - 19080*Nc^2*x^3*Zeta[3] - 1440*Pi^2*x^3*Zeta[3] + 
     5280*Nc^2*Pi^2*x^3*Zeta[3] + 2160*x^4*Zeta[3] - 720*Nc^2*x^4*Zeta[3] + 
     11520*x*HPL[{-2}, x]*Zeta[3] - 11520*Nc^2*x*HPL[{-2}, x]*Zeta[3] + 
     11520*x^3*HPL[{-2}, x]*Zeta[3] - 11520*Nc^2*x^3*HPL[{-2}, x]*Zeta[3] - 
     38880*x*HPL[{2}, x]*Zeta[3] + 10080*Nc^2*x*HPL[{2}, x]*Zeta[3] - 
     38880*x^3*HPL[{2}, x]*Zeta[3] + 67680*Nc^2*x^3*HPL[{2}, x]*Zeta[3] + 
     37440*x*Log[1 - x]*Zeta[3] - 83520*Nc^2*x*Log[1 - x]*Zeta[3] - 
     37440*x^3*Log[1 - x]*Zeta[3] + 83520*Nc^2*x^3*Log[1 - x]*Zeta[3] - 
     17280*Nc^2*x*Log[1 - x]^2*Zeta[3] + 17280*Nc^2*x^3*Log[1 - x]^2*
      Zeta[3] - 360*x*Log[x]*Zeta[3] + 7560*Nc^2*x*Log[x]*Zeta[3] - 
     2160*x^2*Log[x]*Zeta[3] - 29520*Nc^2*x^2*Log[x]*Zeta[3] + 
     9720*x^3*Log[x]*Zeta[3] - 48600*Nc^2*x^3*Log[x]*Zeta[3] + 
     23040*x*Log[1 - x]*Log[x]*Zeta[3] - 34560*Nc^2*x*Log[1 - x]*Log[x]*
      Zeta[3] + 23040*x^3*Log[1 - x]*Log[x]*Zeta[3] - 
     11520*Nc^2*x^3*Log[1 - x]*Log[x]*Zeta[3] - 4680*x*Log[x]^2*Zeta[3] + 
     1080*Nc^2*x*Log[x]^2*Zeta[3] - 4680*x^3*Log[x]^2*Zeta[3] + 
     8280*Nc^2*x^3*Log[x]^2*Zeta[3] - 11520*x*Log[x]*Log[1 + x]*Zeta[3] + 
     11520*Nc^2*x*Log[x]*Log[1 + x]*Zeta[3] - 11520*x^3*Log[x]*Log[1 + x]*
      Zeta[3] + 11520*Nc^2*x^3*Log[x]*Log[1 + x]*Zeta[3] + 5040*x*Zeta[5] + 
     7920*Nc^2*x*Zeta[5] + 5040*x^3*Zeta[5] - 18000*Nc^2*x^3*Zeta[5]))/
   (180*mphi^2*Nc*(-1 + x)^5*(1 + x))}, 0, 2, 1]


==> anc/massive_mediator/NLO_amplitude/NLOfinite_scale.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, 
 {(x*(-((-3 + 2*beta0*Nc + 3*Nc^2)*(-1 + x)^2*(1 + x)) + 
     2*x*Log[x]*(-3*(-1 + Nc^2)*(-1 + x) + (-3 + Nc*(beta0 + 3*Nc))*(1 + x)*
        Log[x])))/(mphi^2*Nc*(-1 + x)^4*(1 + x)), 
  -1/3*(x*(3*(-1 + x)*(-((-1 + Nc^2)*(9 + (Pi^2 - 9*x)*x)) + 
        6*beta0*Nc*(-1 + x^2)) + 12*(-3 + 2*beta0*Nc + 3*Nc^2)*x*(-1 + x^2)*
       ArcTanh[1 - 2*x] - 48*(-3 + Nc*(beta0 + 3*Nc))*x*(1 + x)*
       HPL[{-3}, x] - 18*Log[1 - x] - 
      6*(-3*x^2 + Nc*(2*beta0 + 3*Nc)*(-1 + x^2))*Log[1 - x] + 
      2*(-3 + Nc*(beta0 + 3*Nc))*Pi^2*x*(1 + x)*Log[x] - 
      36*(-1 + Nc^2)*(-1 + x)*x*HPL[{-1}, x]*Log[x] + 
      12*x*HPL[{-2}, x]*(3*(-1 + Nc^2)*(-1 + x) + 2*(-3 + Nc*(beta0 + 3*Nc))*
         (1 + x)*Log[x]) - 2*x*Log[x]*
       (Log[x]*(-9*x + 3*Nc*(beta0 + beta0*x + 3*Nc*x) - 
          2*(-3 + Nc*(beta0 + 3*Nc))*(1 + x)*Log[x]) + 
        6*Log[1 - x]*(-3*(-1 + Nc^2)*(-1 + x) + (-3 + Nc*(beta0 + 3*Nc))*
           (1 + x)*Log[x])) + 36*(-3 + Nc*(beta0 + 3*Nc))*x*(1 + x)*Zeta[3]))/
    (mphi^2*Nc*(-1 + x)^4*(1 + x))}, 0, 2, 1]


==> anc/massive_mediator/NLO_amplitude/README <==
**** NLO-Contribution to DM DM -> g g ****

     - eps: dimensional regulator (d=4-2*eps)
     - mphi: mediator mass
     - x:  see eq. (3.8) in paper
     - s12: 2*p1*p2
     - Nc=3 
     - Cf=(Nc^2-1)/(2*Nc)
     - beta0=11/3*Nc-2/3*Nf
     - Nf=5
     - muR=mu^2 (renormalization scale)
     - Notation HPL[{a1,a2,...,an},x]: see eq.: (14) in hep-ph/9905237

    "NLObareAmp.m":
    -----------------------------------
    - Contains M_{NLO}^0 from eq: (4.2) in the paper to order eps^2
    
    "NLOfinite_amp.m":
    -----------------------------------
    - Contains M_{fin}^0 from eq: (4.3) in the paper to order eps^2

    "NLOfinite_scale.m":
    -----------------------------------
    - Contains M_{fin,scale}^0 from eq: (4.3) in the paper to order eps^2

    "IRdivergent.m":
    -----------------------------------
    - Contains M_{ir}^0 from eq: (4.3) in the paper to order eps^2

    "UVcoupling.m":
    -----------------------------------
    - Contains \alpha_s coupling renormalization part of M_{uv}^0 from eq: (4.5) in the paper to order eps^2

    "UVmass.m":
    -----------------------------------
    - Contains mediator mass renormalization part of M_{uv}^0 from eq: (4.5) in the paper to order eps^2

    "UVLambda.m":
    -----------------------------------
    - Contains \lambda_d coupling renormalization part of M_{uv}^0 from eq: (4.5) in the paper to order eps^2



==> anc/massive_mediator/NLO_amplitude/UVLambda.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, {(6*Cf*x*((-1 + x)^2 - x*Log[x]^2))/(mphi^2*(-1 + x)^4), 
  (6*Cf*x*Log[-(s12/muR)]*((-1 + x)^2 - x*Log[x]^2))/(mphi^2*(-1 + x)^4) + 
   (2*Cf*x*(9 - 18*x + 9*x^2 - 24*x*HPL[{-3}, x] + 3*Log[x] + Pi^2*x*Log[x] - 
      3*x^2*Log[x] + 12*x*HPL[{-2}, x]*Log[x] - 3*x*Log[x]^2 - x*Log[x]^3 + 
      3*Log[-2 + x^(-1) + x] - 6*x*Log[-2 + x^(-1) + x] + 
      3*x^2*Log[-2 + x^(-1) + x] - 3*x*Log[x]^2*Log[-2 + x^(-1) + x] + 
      18*x*Zeta[3]))/(mphi^2*(-1 + x)^4), 
  (3*Cf*x*Log[-(s12/muR)]^2*((-1 + x)^2 - x*Log[x]^2))/(mphi^2*(-1 + x)^4) + 
   (2*Cf*x*Log[-(s12/muR)]*(9 - 18*x + 9*x^2 - 24*x*HPL[{-3}, x] + 3*Log[x] + 
      Pi^2*x*Log[x] - 3*x^2*Log[x] + 12*x*HPL[{-2}, x]*Log[x] - 
      3*x*Log[x]^2 - x*Log[x]^3 + 3*Log[-2 + x^(-1) + x] - 
      6*x*Log[-2 + x^(-1) + x] + 3*x^2*Log[-2 + x^(-1) + x] - 
      3*x*Log[x]^2*Log[-2 + x^(-1) + x] + 18*x*Zeta[3]))/
    (mphi^2*(-1 + x)^4) + (Cf*x*(252 - 3*Pi^2 - 504*x - 6*Pi^2*x + Pi^4*x + 
      252*x^2 + 9*Pi^2*x^2 + 144*x*HPL[{-2}, x]^2 + 108*Log[x] + 
      12*Pi^2*x*Log[x] - 108*x^2*Log[x] - 288*x*HPL[{-2, -1}, x]*Log[x] + 
      18*Log[x]^2 - 36*x*Log[x]^2 + 3*Pi^2*x*Log[x]^2 - 18*x^2*Log[x]^2 - 
      12*x*Log[x]^3 - 3*x*Log[x]^4 - 72*Log[x]*Log[1 + x] + 
      72*x^2*Log[x]*Log[1 + x] + 108*Log[-2 + x^(-1) + x] - 
      216*x*Log[-2 + x^(-1) + x] + 108*x^2*Log[-2 + x^(-1) + x] + 
      36*Log[x]*Log[-2 + x^(-1) + x] + 12*Pi^2*x*Log[x]*
       Log[-2 + x^(-1) + x] - 36*x^2*Log[x]*Log[-2 + x^(-1) + x] - 
      36*x*Log[x]^2*Log[-2 + x^(-1) + x] - 12*x*Log[x]^3*
       Log[-2 + x^(-1) + x] + 18*Log[-2 + x^(-1) + x]^2 - 
      36*x*Log[-2 + x^(-1) + x]^2 + 18*x^2*Log[-2 + x^(-1) + x]^2 - 
      18*x*Log[x]^2*Log[-2 + x^(-1) + x]^2 - 144*x*HPL[{-3}, x]*
       (2 + Log[x] + 2*Log[-2 + x^(-1) + x]) - 24*HPL[{-2}, x]*
       (-3 + Pi^2*x + 3*x^2 - 3*x*Log[x]^2 - 6*x*Log[x]*
         (1 + Log[-2 + x^(-1) + x])) + 216*x*Zeta[3] + 144*x*Log[x]*Zeta[3] + 
      216*x*Log[-2 + x^(-1) + x]*Zeta[3]))/(6*mphi^2*(-1 + x)^4)}, -1, 2, 1]


==> anc/massive_mediator/NLO_amplitude/UVcoupling.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, {(2*beta0*x*((-1 + x)^2 - x*Log[x]^2))/
   (mphi^2*(-1 + x)^4), (2*beta0*x*Log[-(s12/muR)]*((-1 + x)^2 - x*Log[x]^2))/
    (mphi^2*(-1 + x)^4) + (2*beta0*x*(9 - 18*x + 9*x^2 - 24*x*HPL[{-3}, x] + 
      3*Log[x] + Pi^2*x*Log[x] - 3*x^2*Log[x] + 12*x*HPL[{-2}, x]*Log[x] - 
      3*x*Log[x]^2 - x*Log[x]^3 + 3*Log[-2 + x^(-1) + x] - 
      6*x*Log[-2 + x^(-1) + x] + 3*x^2*Log[-2 + x^(-1) + x] - 
      3*x*Log[x]^2*Log[-2 + x^(-1) + x] + 18*x*Zeta[3]))/
    (3*mphi^2*(-1 + x)^4), 
  (beta0*x*Log[-(s12/muR)]^2*((-1 + x)^2 - x*Log[x]^2))/(mphi^2*(-1 + x)^4) + 
   (2*beta0*x*Log[-(s12/muR)]*(9 - 18*x + 9*x^2 - 24*x*HPL[{-3}, x] + 
      3*Log[x] + Pi^2*x*Log[x] - 3*x^2*Log[x] + 12*x*HPL[{-2}, x]*Log[x] - 
      3*x*Log[x]^2 - x*Log[x]^3 + 3*Log[-2 + x^(-1) + x] - 
      6*x*Log[-2 + x^(-1) + x] + 3*x^2*Log[-2 + x^(-1) + x] - 
      3*x*Log[x]^2*Log[-2 + x^(-1) + x] + 18*x*Zeta[3]))/
    (3*mphi^2*(-1 + x)^4) + (beta0*x*(252 - 3*Pi^2 - 504*x - 6*Pi^2*x + 
      Pi^4*x + 252*x^2 + 9*Pi^2*x^2 + 144*x*HPL[{-2}, x]^2 + 108*Log[x] + 
      12*Pi^2*x*Log[x] - 108*x^2*Log[x] - 288*x*HPL[{-2, -1}, x]*Log[x] + 
      18*Log[x]^2 - 36*x*Log[x]^2 + 3*Pi^2*x*Log[x]^2 - 18*x^2*Log[x]^2 - 
      12*x*Log[x]^3 - 3*x*Log[x]^4 - 72*Log[x]*Log[1 + x] + 
      72*x^2*Log[x]*Log[1 + x] + 108*Log[-2 + x^(-1) + x] - 
      216*x*Log[-2 + x^(-1) + x] + 108*x^2*Log[-2 + x^(-1) + x] + 
      36*Log[x]*Log[-2 + x^(-1) + x] + 12*Pi^2*x*Log[x]*
       Log[-2 + x^(-1) + x] - 36*x^2*Log[x]*Log[-2 + x^(-1) + x] - 
      36*x*Log[x]^2*Log[-2 + x^(-1) + x] - 12*x*Log[x]^3*
       Log[-2 + x^(-1) + x] + 18*Log[-2 + x^(-1) + x]^2 - 
      36*x*Log[-2 + x^(-1) + x]^2 + 18*x^2*Log[-2 + x^(-1) + x]^2 - 
      18*x*Log[x]^2*Log[-2 + x^(-1) + x]^2 - 144*x*HPL[{-3}, x]*
       (2 + Log[x] + 2*Log[-2 + x^(-1) + x]) - 24*HPL[{-2}, x]*
       (-3 + Pi^2*x + 3*x^2 - 3*x*Log[x]^2 - 6*x*Log[x]*
         (1 + Log[-2 + x^(-1) + x])) + 216*x*Zeta[3] + 144*x*Log[x]*Zeta[3] + 
      216*x*Log[-2 + x^(-1) + x]*Zeta[3]))/(18*mphi^2*(-1 + x)^4)}, -1, 2, 1]


==> anc/massive_mediator/NLO_amplitude/UVmass.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, {(-6*Cf*x^2*Log[x]*(2 - 2*x + Log[x] + x*Log[x]))/
   (mphi^2*(-1 + x)^4*(1 + x)), 
  (-6*Cf*x*((x*Log[-(s12/muR)]*Log[x]*(2 - 2*x + (1 + x)*Log[x]))/
      (mphi^2*(-1 + x)^2*(1 + x)) - 
     (x*(Pi^2 - Pi^2*x - 24*(1 + x)*HPL[{-3}, x] + Pi^2*Log[x] + 
        Pi^2*x*Log[x] + 12*HPL[{-1}, x]*Log[x] - 12*x*HPL[{-1}, x]*Log[x] - 
        3*Log[x]^2 + 3*x*Log[x]^2 - Log[x]^3 - x*Log[x]^3 + 
        12*HPL[{-2}, x]*(-1 + x + Log[x] + x*Log[x]) - 
        6*Log[x]*Log[-2 + x^(-1) + x] + 6*x*Log[x]*Log[-2 + x^(-1) + x] - 
        3*Log[x]^2*Log[-2 + x^(-1) + x] - 3*x*Log[x]^2*Log[-2 + x^(-1) + x] + 
        18*Zeta[3] + 18*x*Zeta[3]))/(3*mphi^2*(-1 + x)^2*(1 + x))))/
   (1 - x)^2, 
  (-6*Cf*x*((x*Log[-(s12/muR)]^2*Log[x]*(2 - 2*x + (1 + x)*Log[x]))/
      (2*mphi^2*(-1 + x)^2*(1 + x)) - 
     (x*Log[-(s12/muR)]*(Pi^2 - Pi^2*x - 24*(1 + x)*HPL[{-3}, x] + 
        Pi^2*Log[x] + Pi^2*x*Log[x] + 12*HPL[{-1}, x]*Log[x] - 
        12*x*HPL[{-1}, x]*Log[x] - 3*Log[x]^2 + 3*x*Log[x]^2 - Log[x]^3 - 
        x*Log[x]^3 + 12*HPL[{-2}, x]*(-1 + x + Log[x] + x*Log[x]) - 
        6*Log[x]*Log[-2 + x^(-1) + x] + 6*x*Log[x]*Log[-2 + x^(-1) + x] - 
        3*Log[x]^2*Log[-2 + x^(-1) + x] - 3*x*Log[x]^2*Log[-2 + x^(-1) + x] + 
        18*Zeta[3] + 18*x*Zeta[3]))/(3*mphi^2*(-1 + x)^2*(1 + x)) - 
     (Pi^4*x + Pi^4*x^2 + 144*x*(1 + x)*HPL[{-2}, x]^2 + 72*HPL[{-1}, x] - 
       72*x*HPL[{-1}, x] - 24*Pi^2*x*HPL[{-1}, x] - 72*x^2*HPL[{-1}, x] + 
       24*Pi^2*x^2*HPL[{-1}, x] + 72*x^3*HPL[{-1}, x] - 
       288*x*HPL[{-2, -1}, x] + 288*x^2*HPL[{-2, -1}, x] + 6*Pi^2*x*Log[x] - 
       6*Pi^2*x^2*Log[x] + 144*x*HPL[{-1}, x]*Log[x] - 
       144*x^2*HPL[{-1}, x]*Log[x] - 288*x*HPL[{-2, -1}, x]*Log[x] - 
       288*x^2*HPL[{-2, -1}, x]*Log[x] - 288*x*HPL[{-1, -1}, x]*Log[x] + 
       288*x^2*HPL[{-1, -1}, x]*Log[x] + 3*Pi^2*x*Log[x]^2 + 
       3*Pi^2*x^2*Log[x]^2 + 72*x*HPL[{-1}, x]*Log[x]^2 - 
       72*x^2*HPL[{-1}, x]*Log[x]^2 - 12*x*Log[x]^3 + 12*x^2*Log[x]^3 - 
       3*x*Log[x]^4 - 3*x^2*Log[x]^4 - 72*Log[1 + x] + 72*x*Log[1 + x] + 
       72*x^2*Log[1 + x] - 72*x^3*Log[1 + x] - 144*x*Log[x]*Log[1 + x] + 
       144*x^2*Log[x]*Log[1 + x] + 12*Pi^2*x*Log[-2 + x^(-1) + x] - 
       12*Pi^2*x^2*Log[-2 + x^(-1) + x] + 12*Pi^2*x*Log[x]*
        Log[-2 + x^(-1) + x] + 12*Pi^2*x^2*Log[x]*Log[-2 + x^(-1) + x] + 
       144*x*HPL[{-1}, x]*Log[x]*Log[-2 + x^(-1) + x] - 
       144*x^2*HPL[{-1}, x]*Log[x]*Log[-2 + x^(-1) + x] - 
       36*x*Log[x]^2*Log[-2 + x^(-1) + x] + 36*x^2*Log[x]^2*
        Log[-2 + x^(-1) + x] - 12*x*Log[x]^3*Log[-2 + x^(-1) + x] - 
       12*x^2*Log[x]^3*Log[-2 + x^(-1) + x] - 36*x*Log[x]*
        Log[-2 + x^(-1) + x]^2 + 36*x^2*Log[x]*Log[-2 + x^(-1) + x]^2 - 
       18*x*Log[x]^2*Log[-2 + x^(-1) + x]^2 - 18*x^2*Log[x]^2*
        Log[-2 + x^(-1) + x]^2 - 144*x*HPL[{-3}, x]*(1 - x + (1 + x)*Log[x] + 
         2*(1 + x)*Log[-2 + x^(-1) + x]) - 24*x*HPL[{-2}, x]*
        (Pi^2 + Pi^2*x + 12*(-1 + x)*HPL[{-1}, x] - 3*(1 + x)*Log[x]^2 + 
         6*Log[-2 + x^(-1) + x] - 6*x*Log[-2 + x^(-1) + x] - 
         6*(1 + x)*Log[x]*Log[-2 + x^(-1) + x]) + 144*x*Zeta[3] - 
       144*x^2*Zeta[3] + 144*x*Log[x]*Zeta[3] + 144*x^2*Log[x]*Zeta[3] + 
       216*x*Log[-2 + x^(-1) + x]*Zeta[3] + 216*x^2*Log[-2 + x^(-1) + x]*
        Zeta[3])/(36*mphi^2*(-1 + x)^2*(1 + x))))/(1 - x)^2}, -1, 2, 1]


==> anc/massless_mediator/LO_amplitude/gluon_channel/Amp1L.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, {-2/s, -6/s, (-84 + Pi^2)/(6*s), 
      (-180 + 3*Pi^2 + 28*Zeta[3])/(6*s), 
      (840*Pi^2 + 47*Pi^4 + 1440*(-31 + 7*Zeta[3]))/(720*s)}, 0, 5, 1]


==> anc/massless_mediator/LO_amplitude/gluon_channel/README <==
**** LO-Contribution to DM DM -> g g for massless mediator****

     - eps: dimensional regulator (d=4-2*eps)
     - s: 2*p1*p2

    "Amp1L.m":
    -----------------------------------
    - Contains \mathcal{M}^{\rm 1L,0}_{gg}|_{m_\phi = 0} from eq: (4.2) in the paper to order eps^4 for the massless mediator case


==> anc/massless_mediator/LO_amplitude/quark_channel/README <==
**** LO-Contribution to DM DM -> q qbar for massless mediator****

     - eps: dimensional regulator (d=4-2*eps)
     - mq: quark mass
     - y:  see eq. (A.7) in paper
     - s: (p1+p2)^2
     - p_1^2 = p_2^2 = m_q^2

    "qqLOmassless.m":
    -----------------------------------
    - Contains \mathcal{F}_{q\bar{q}}^{\rm 2L}|_{m_\phi = 0} from eq: (A.8) in the paper, leading order finite part


==> anc/massless_mediator/LO_amplitude/quark_channel/qqLOmassless.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1/48*I)*alphaS^2*Cf*LamD*mq*(-1 + y)*
  (4*Pi^2 - 24*Pi^2*y + 4*Pi^2*y^2 + 3*(-1 - 6*y + 3*y^2)*HPL[{0}, y]^2 + 
   24*(-1 + y^2)*HPL[{1}, y]^2 + 12*HPL[{2}, y] - 72*y*HPL[{2}, y] + 
   12*y^2*HPL[{2}, y] - 48*Log[1 - y] + 48*y^2*Log[1 - y] + 24*Log[1 - y]^2 - 
   24*y^2*Log[1 - y]^2 + 24*Log[y] - 24*y^2*Log[y] + 6*Log[y]^2 - 
   6*y^2*Log[y]^2))/(Pi^2*s*(1 + y)^3)


==> anc/massless_mediator/NLO_amplitude/IRdivergent.m <==
IR$calculated = SeriesData[eps, 0, {(4*Nc)/s, (2*(beta0 + 6*Nc))/s, 
      (-2*(-9*beta0 - 42*Nc + Nc*Pi^2))/(3*s)}, -2, 1, 1]


==> anc/massless_mediator/NLO_amplitude/NLObareAmp.m <==
NLObare = SeriesData[eps, 0, {(4*N)/s, (3*(1 + 3*N^2))/(N*s), 
      -1/3*(-69 + N^2*(21 + 2*Pi^2))/(N*s)}, -2, 1, 1]


==> anc/massless_mediator/NLO_amplitude/NLOfinite_amp.m <==
NLOfinite = (14 - 26*Nc^2)/(Nc*s)


==> anc/massless_mediator/NLO_amplitude/NLOfinite_scale.m <==
NLOfinite$scale = (-3 + 2*beta0*Nc + 3*Nc^2)/(Nc*s)


==> anc/massless_mediator/NLO_amplitude/README <==
**** NLO-Contribution to DM DM -> g g for the massless mediator****

     - eps: dimensional regulator (d=4-2*eps)
     - s: 2*p1*p2
     - Nc=3 
     - Cf=(Nc^2-1)/(2*Nc)
     - beta'=11/3*Nc-2/3*Nf-1/6*Nphi
     - Nf=5
     - Nphi=1
     - muR=mu^2 (renormalization scale)
     - Notation HPL[{a1,a2,...,an},x]: see eq.: (14) in hep-ph/9905237

    "NLObareAmp.m":
    -----------------------------------
    - Contains M_{NLO}^0 from eq: (4.2) in the paper to order eps^2 for massless mediator
    
    "NLOfinite_amp.m":
    -----------------------------------
    - Contains M_{fin}^0 from eq: (A.6) in the paper to order eps^2

    "NLOfinite_scale.m":
    -----------------------------------
    - Contains M_{fin,scale}^0 from eq: (4.3) in the paper to order eps^2 for massless mediator

    "IRdivergent.m":
    -----------------------------------
    - Contains M_{ir}^0 from eq: (A.2) in the paper to order eps^2

    "UVcoupling.m":
    -----------------------------------
    - Contains \alpha_s coupling renormalization part of M_{uv}^0 from eq: (A.4) in the paper to order eps^2 for massless mediator

    "UVLambda.m":
    -----------------------------------
    - Contains \lambda_d coupling renormalization part of M_{uv}^0 from eq: (A.4) in the paper to order eps^2 for massless mediator



==> anc/massless_mediator/NLO_amplitude/UVLambda.m <==
UVLambda = SeriesData[eps, 0, {(-3*(-1 + Nc^2))/(Nc*s), 
      ((-6*I)*((((-3*I)/2)*(-1 + Nc^2))/Nc - 
         ((I/2)*(-1 + Nc^2)*Log[-(s/muR)])/Nc))/s, 
      ((I/2)*(((42*I)*(-1 + Nc^2))/Nc - ((I/2)*(-1 + Nc^2)*Pi^2)/Nc + 
         ((18*I)*(-1 + Nc^2)*Log[-(s/muR)])/Nc + 
         ((3*I)*(-1 + Nc^2)*Log[-(s/muR)]^2)/Nc))/s}, -1, 2, 1]


==> anc/massless_mediator/NLO_amplitude/UVcoupling.m <==
UV$coupling = SeriesData[eps, 0, {(-2*beta0)/s, 
      (-2*(3*beta0 + beta0*Log[-(s/muR)]))/s, 
      (-84*beta0 + beta0*Pi^2 - 36*beta0*Log[-(s/muR)] - 
        6*beta0*Log[-(s/muR)]^2)/(6*s)}, -1, 2, 1]

